Mapping the hydrodynamic response to the initial geometry in heavy-ion collisions

We investigate how the initial geometry of a heavy-ion collision is transformed into final flow observables by solving event-by-event ideal hydrodynamics with realistic fluctuating initial conditions. We study quantitatively to what extent anisotropic flow (v_n) is determined by the initial eccentricity epsilon_n for a set of realistic simulations, and we discuss which definition of epsilon_n gives the best estimator of v_n. We find that the common practice of using an r^2 weight in the definition of varepsilon_n in general results in a poorer predictor of v_n than when using r^n weight, for n > 2. We similarly study the importance of additional properties of the initial state. For example, we show that in order to correctly predict v_4 and v_5 for non-central collisions, one must take into account nonlinear terms proportional to (epsilon_2)^2 and (epsilon_2)*(epsilon_3), respectively. We find that it makes no difference whether one calculates the eccentricities over a range of rapidity, or in a single slice at z=0, nor is it important whether one uses an energy or entropy density weight. This knowledge will be important for making a more direct link between experimental observables and hydrodynamic initial conditions, the latter being poorly constrained at present.

==> anc/fig.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    347668,       6654]
NotebookOptionsPosition[    346067,       6595]
NotebookOutlinePosition[    346514,       6612]
CellTagsIndexPosition[    346471,       6609]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Figures - Mapping the hydrodynamic response to the initial geometry in \
heavy-ion collisions\
\>", "Title",
 CellChangeTimes->{{3.4995299385308*^9, 3.4995299481373997`*^9}, {
  3.5182854667941275`*^9, 3.5182855000820312`*^9}, {3.520614447263786*^9, 
  3.520614460203804*^9}, {3.5285548362931623`*^9, 3.5285548401463804`*^9}, {
  3.528555090923978*^9, 3.5285550957712507`*^9}, {3.5312411880628166`*^9, 
  3.5312411906428204`*^9}, {3.5312412323828783`*^9, 3.5312413056829815`*^9}}],

Cell["\<\
Fernando G. Gardim, Frederique Grassi, Matthew Luzum and Jean-Yves Ollitrault \
      \
\>", "Text",
 CellChangeTimes->{{3.5312413154229946`*^9, 3.531241384143091*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4995299688048*^9, 3.4995299741556*^9}, {
  3.4995301004826*^9, 3.4995301082061996`*^9}, {3.4996031073351064`*^9, 
  3.499603108395108*^9}, {3.5190429092591724`*^9, 3.5190429102662296`*^9}, {
  3.5201862886845713`*^9, 3.5201862900686507`*^9}}],

Cell[BoxData["\<\"C:\\\\Users\\\\hp\\\\Documents\\\\Artigo\\\\2011\\\\Mapping\
\\\\ArXiv\\\\data\"\>"], "Output",
 CellChangeTimes->{
  3.5018659927950573`*^9, 3.518285505449339*^9, 3.5183128907530003`*^9, 
   3.51831695579*^9, 3.5185237294779997`*^9, 3.5185453619960003`*^9, 
   3.5187287352307997`*^9, 3.518882495535182*^9, 3.518885226127582*^9, 
   3.5189558670909653`*^9, 3.519042910865264*^9, 3.520181813335744*^9, 
   3.5201824999200144`*^9, 3.520186291618739*^9, {3.5203366800267906`*^9, 
   3.520336686014133*^9}, 3.520344736920618*^9, 3.5205564502386*^9, 
   3.520605659970422*^9, 3.5206080332054796`*^9, {3.5206144649538107`*^9, 
   3.52061449302385*^9}, 3.520614717494164*^9, 3.520615816818203*^9, 
   3.5211601350355997`*^9, 3.5211638846806*^9, 3.521195864707*^9, 
   3.5212114394463205`*^9, 3.5212468263570004`*^9, 3.521566818620468*^9, 
   3.5217566425886*^9, 3.5217567476396*^9, 3.52190152950733*^9, 
   3.5219404818192*^9, 3.522369194072*^9, 3.522422624930749*^9, 
   3.5225086490883307`*^9, 3.5227652456404*^9, 3.5230236575844383`*^9, 
   3.5230246097413034`*^9, 3.5230341471576185`*^9, 3.5230601846926003`*^9, 
   3.5231105306429663`*^9, {3.5231107294085565`*^9, 3.5231107470071087`*^9}, 
   3.523145552205777*^9, 3.523297416021204*^9, 3.5233674636907253`*^9, 
   3.5233745325725646`*^9, 3.52388094541961*^9, 3.5238814215258045`*^9, 
   3.5238819223575706`*^9, 3.523908332497694*^9, 3.523973710154334*^9, 
   3.524234583759*^9, 3.527251036846486*^9, 3.5272641462738276`*^9, 
   3.527264205431939*^9, 3.5272643765331993`*^9, 3.52726933522766*^9, 
   3.527331407236374*^9, 3.5275104258536882`*^9, 3.5276119061695833`*^9, 
   3.527848591138646*^9, 3.5278720321743855`*^9, 3.527936591692809*^9, 
   3.5279366803477645`*^9, 3.527936875851277*^9, 3.5279375332341986`*^9, 
   3.5279401451381474`*^9, 3.527940418539909*^9, 3.527956684301489*^9, 
   3.5279576172684584`*^9, 3.5279607844711876`*^9, 3.5279608207398925`*^9, 
   3.5280194241019664`*^9, 3.528101488632617*^9, 3.5282200709313536`*^9, 
   3.5285529638782635`*^9, 3.528554843691571*^9, 3.528554886856885*^9, 
   3.528555558547496*^9, 3.52855560455906*^9, 3.528555685146064*^9, 
   3.528564317541698*^9, 3.528565415915521*^9, 3.528631730652439*^9, 
   3.5286432596774993`*^9, 3.528643536763375*^9, 3.52865261767447*^9, 
   3.5302821918557425`*^9, 3.5304565162073402`*^9, 3.530456809275642*^9, {
   3.5304571374578767`*^9, 3.530457148211384*^9}, 3.5305346230108376`*^9, 
   3.53062077598039*^9, 3.5312414903332396`*^9, 3.53148898133208*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}]}], "Input"],

Cell[CellGroupData[{

Cell["Data", "Section",
 CellChangeTimes->{{3.4995304909168*^9, 3.4995304921428003`*^9}, {
  3.4995305743468*^9, 3.4995306553208*^9}, {3.500052225319437*^9, 
  3.500052226739439*^9}, {3.528555084300599*^9, 3.5285550843946037`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig1", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Import", "[", "\"\<fig1.dat\>\"", "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fig2", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Import", "[", "\"\<fig2.dat\>\"", "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fig3", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Import", "[", "\"\<fig3.dat\>\"", "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fig4", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Import", "[", "\"\<fig4.dat\>\"", "]"}], ",", "1"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5285549231728573`*^9, 3.528554964198061*^9}, {
  3.5285550180949306`*^9, 3.5285550190049825`*^9}, {3.5285551245338793`*^9, 
  3.5285551256219416`*^9}, {3.528631735980507*^9, 3.528631765687785*^9}, {
  3.52864269125749*^9, 3.528642697761259*^9}, {3.531489002384225*^9, 
  3.5314890475486917`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Dashing", "[", ".02", "]"}], ",", "Red"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Dashing", "[", ".006", "]"}], ",", "Black"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"DotDashed", ",", "Green"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", "Blue"}], "}"}], ",", "Gray"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centr", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "10", ",", "20", ",", "30", ",", "40", ",", "50", ",", "60"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ylabel", "[", 
   RowBox[{"inic_", ",", "fim_", ",", "step_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{".1", 
           RowBox[{"(", 
            RowBox[{"i", "+", "1"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{".1", 
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}]}], "+", 
             RowBox[{".05", "step"}]}], ",", "\"\<\>\""}], "}"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"(", 
           RowBox[{"inic", "-", "1"}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{"fim", "-", "1"}], ")"}], ",", "step"}], "}"}]}], "]"}], 
      ",", "1"}], "]"}], "/.", " ", 
    RowBox[{"0.", "\[Rule]", "0"}]}], "/.", " ", 
   RowBox[{"1.", "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"marcas", "[", "tam_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ngon", "[", 
        RowBox[{"30", ",", "1", ",", "Red"}], "]"}], ",", "tam"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"retangulo", "[", "Black", "]"}], ",", "tam"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"triangle", "[", "Green", "]"}], ",", "tam"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ngon", "[", 
        RowBox[{"4", ",", "1", ",", "Blue"}], "]"}], ",", "tam"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"estrel", ",", 
       RowBox[{"1.5", "tam"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legenda", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", ".1", "]"}], ",", 
        RowBox[{"cor", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], ",", "Red", ",", 
        RowBox[{"popo", "[", 
         RowBox[{"30", ",", "1"}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", ".06", "]"}], ",", 
        RowBox[{"cor", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
        RowBox[{"cor", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"Rectangle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{".25", ",", 
            RowBox[{"-", ".25"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{".75", ",", ".25"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", ".09", "]"}], ",", 
        RowBox[{"cor", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
        RowBox[{"cor", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"Polygon", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{".75", ",", 
             RowBox[{"-", ".25"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{".5", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], ".25"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{".25", ",", 
             RowBox[{"-", ".25"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
     ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cor", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"cor", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "2"}], "]"}], "]"}], ",", "Thick", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
        RowBox[{"cor", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"popo", "[", 
         RowBox[{"4", ",", "1"}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Gray", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], ",", "Gray", ",", 
        RowBox[{"Polygon", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{".3", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", "Pi", " ", "k", " ", 
                 RowBox[{"2", "/", "5"}]}], "]"}]}], "+", ".5"}], ",", 
             RowBox[{".3", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", "Pi", " ", "k", " ", 
                RowBox[{"2", "/", "5"}]}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"Polygon", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{".3", ".5", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", "Pi", " ", "k", " ", 
                 RowBox[{"1", "/", "5"}]}], "]"}]}], "+", ".5"}], ",", 
             RowBox[{".3", ".5", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", "Pi", " ", "k", " ", 
                RowBox[{"1", "/", "5"}]}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "5"}], "}"}]}], "]"}], "]"}]}], "}"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cores", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Red", ",", "Black", ",", "Green", ",", "Purple", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"triangle", "[", "cor_", "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{"cor", ",", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"retangulo", "[", "cor_", "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{"cor", ",", 
     RowBox[{"Rectangle", "[", "]"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ngon", "[", 
   RowBox[{"p_", ",", "q_", ",", "cor_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{"cor", ",", 
     RowBox[{"Polygon", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "Pi", " ", "k", " ", 
            RowBox[{"q", "/", "p"}]}], "]"}], ",", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", "Pi", " ", "k", " ", 
            RowBox[{"q", "/", "p"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "p"}], "}"}]}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"estrel", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Gray", ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", "Pi", " ", "k", " ", 
              RowBox[{"2", "/", "5"}]}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", "Pi", " ", "k", " ", 
              RowBox[{"2", "/", "5"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{".5", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", "Pi", " ", "k", " ", 
               RowBox[{"1", "/", "5"}]}], "]"}]}], ",", 
            RowBox[{".5", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", "Pi", " ", "k", " ", 
               RowBox[{"1", "/", "5"}]}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "5"}], "}"}]}], "]"}], "]"}]}], "}"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "n"}], "=", 
      RowBox[{"3", 
       RowBox[{"(", "triangulo", ")"}]}]}]}], ",", 
    RowBox[{"n", "=", 
     RowBox[{"4", 
      RowBox[{"(", "losango", ")"}]}]}], ",", 
    RowBox[{"n", "=", 
     RowBox[{"6", 
      RowBox[{"(", "hexagono", ")"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"popo", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Polygon", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{".25", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", "Pi", " ", "k", " ", 
           RowBox[{"q", "/", "p"}]}], "]"}]}], "+", ".5"}], ",", 
       RowBox[{".25", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "Pi", " ", "k", " ", 
          RowBox[{"q", "/", "p"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "p"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5285562499183803`*^9, 3.528556263504084*^9}, {
   3.5285562990560412`*^9, 3.5285563160129957`*^9}, {3.528565326464405*^9, 
   3.5285653388821154`*^9}, {3.5286427418773685`*^9, 
   3.5286427476196966`*^9}, {3.5286437406536603`*^9, 
   3.5286437473336697`*^9}, {3.528644521164753*^9, 3.528644521294753*^9}, {
   3.5286446150448847`*^9, 3.528644651984936*^9}, {3.528644707605014*^9, 
   3.5286447165150266`*^9}, {3.5286447563550825`*^9, 
   3.5286447910251307`*^9}, {3.5286449017352858`*^9, 3.528644912315301*^9}, {
   3.5286449835154004`*^9, 3.5286450001354237`*^9}, {3.528645360335928*^9, 
   3.528645370455942*^9}, {3.528645408375995*^9, 3.528645410095998*^9}, {
   3.530283236888586*^9, 3.5302832370585957`*^9}, {3.5302834103873796`*^9, 
   3.5302834425980864`*^9}, {3.5302835928403645`*^9, 3.530283598139632*^9}, {
   3.53028369399323*^9, 3.5302837178864007`*^9}, {3.5302837602496815`*^9, 
   3.53028376115173*^9}, {3.5302839262861395`*^9, 3.5302839678623457`*^9}, {
   3.530284812729127*^9, 3.5302848277739506`*^9}, {3.530284874533351*^9, 
   3.5302849161375303`*^9}, 3.530285558579094*^9, {3.530456818326118*^9, 
   3.530456835425994*^9}, {3.5304571996838017`*^9, 3.5304572091922817`*^9}, {
   3.5304586879060335`*^9, 3.5304587059400644`*^9}, {3.5304591578479123`*^9, 
   3.530459179774166*^9}, {3.5304598893257504`*^9, 3.5304599075687943`*^9}, {
   3.530459948820153*^9, 3.5304600429755387`*^9}, 3.530460074145322*^9, 
   3.5304602784720087`*^9, {3.530460472868127*^9, 3.530460473108141*^9}, {
   3.530460527591257*^9, 3.530460570587716*^9}, {3.5304608490406427`*^9, 
   3.5304608496716795`*^9}, {3.5304608951472797`*^9, 
   3.5304608953962946`*^9}, {3.53046105319732*^9, 3.5304610575425687`*^9}, {
   3.5304611027501545`*^9, 3.5304611235283427`*^9}, {3.530537848841332*^9, 
   3.5305378490113325`*^9}, {3.5305379090614166`*^9, 
   3.5305379122614207`*^9}, {3.5305379432714643`*^9, 
   3.5305379775015125`*^9}, {3.530623451005237*^9, 3.530623452120298*^9}, 
   3.530623493104311*^9, 3.5306235467640114`*^9, {3.53062364455416*^9, 
   3.5306236482973156`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graphics", "Section",
 CellChangeTimes->{{3.527265967319187*^9, 3.5272659687662697`*^9}, 
   3.5285550575581627`*^9}],

Cell[CellGroupData[{

Cell["Fig. 1", "Subsection",
 CellChangeTimes->{{3.527944542336754*^9, 3.527944546007964*^9}, {
  3.528555060715341*^9, 3.528555063405492*^9}, {3.5314890753272085`*^9, 
  3.5314890802544765`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figv2e", "=", 
  RowBox[{"ShowLegend", "[", 
   RowBox[{
    RowBox[{"ErrorListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"fig1", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"j", "+", "1"}], ";;", 
                RowBox[{"j", "+", "7"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
            RowBox[{"ErrorBar", "[", 
             RowBox[{
              RowBox[{"fig1", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ";;", 
                 RowBox[{"j", "+", "7"}]}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "9", ",", "17", ",", "25"}], "}"}]}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "62"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{".7", ",", "1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<% centrality\>\"", ",", "19", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<best est./\!\(\*SubsuperscriptBox[\(v\), \(2\), \
\(rms\)]\)\>\"", ",", "19", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Delete", "[", 
        RowBox[{"cor", ",", "3"}], "]"}]}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{"marcas", "[", ".036", "]"}], ",", "3"}], "]"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{".7", ",", 
             RowBox[{"{", 
              RowBox[{".75", ",", "\"\<\>\""}], "}"}], ",", ".8", ",", 
             RowBox[{"{", 
              RowBox[{".85", ",", "\"\<\>\""}], "}"}], ",", ".9", ",", 
             RowBox[{"{", 
              RowBox[{".95", ",", "\"\<\>\""}], "}"}], ",", "1"}], "}"}], ",",
            "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"centr", ",", "None"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "19", "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\>\"", ",", "20"}],
            "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(4, 2\)]\)\>\"", ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"StringForm", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)\!\(\*SubscriptBox[\(``\[Epsilon]\), \(4, 2\)]\)\>\"", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<and\>\"", ",", "14"}], "]"}]}], "]"}], ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "5", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(f\), \(2\)]\)\>\"", ",", "20"}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{".43", ",", 
         RowBox[{"-", ".38"}]}], "}"}]}], ",", 
      RowBox[{"LegendSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{".38", ",", ".35"}], "}"}]}], ",", 
      RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendBorder", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendTextSpace", "\[Rule]", "2.5"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.530282222753087*^9, 3.530282240396422*^9}, 
   3.530282722108751*^9, {3.53028278118684*^9, 3.530282792488445*^9}, {
   3.530282891553527*^9, 3.530282970793642*^9}, 3.530283046959584*^9, {
   3.53028316548376*^9, 3.5302831908280582`*^9}, {3.5304587856086216`*^9, 
   3.5304588734086432`*^9}, {3.5304589205163374`*^9, 3.530459049217699*^9}, 
   3.5304590861378107`*^9, {3.530459116304536*^9, 3.5304591391818447`*^9}, {
   3.5304592416887074`*^9, 3.5304592453169155`*^9}, {3.5304593129167814`*^9, 
   3.5304593339669857`*^9}, {3.5304609288422074`*^9, 3.530461021797524*^9}, {
   3.530461067734152*^9, 3.530461072405419*^9}, {3.530461153772073*^9, 
   3.5304611540440884`*^9}, {3.530461185094864*^9, 3.530461185319877*^9}, {
   3.5305347651626053`*^9, 3.5305347771612773`*^9}, {3.530535463807146*^9, 
   3.530535505930361*^9}, {3.5305365727454643`*^9, 3.5305366126225824`*^9}, {
   3.530536851645291*^9, 3.5305368759106116`*^9}, {3.530536914963725*^9, 
   3.530536940110115*^9}, {3.5306209796738715`*^9, 3.53062105718272*^9}, {
   3.530621087274246*^9, 3.530621090065402*^9}, {3.5306214987413545`*^9, 
   3.530621619907649*^9}, {3.5306217551006746`*^9, 3.5306218032533255`*^9}, 
   3.5306218837554264`*^9, {3.5314897875308623`*^9, 3.531489788085891*^9}, {
   3.5314898281810627`*^9, 3.531489830793205*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQDQNXWxomGli8sofwRBzmC50/MiP4DZSv51B5/CZX
dvo7KN/S4VLSNvOdn6H8BkeH6nn90klvYXw3B7+zglNmnofxvR0ceS6Effr9
Fqr/x36eydteNDfA7ONxuHPccKN2Jsw+bQcTz/SnW79D1TeYO3BK/C593AM1
74CDQ0W5S7tYPYzv6hD987C6oSOM7+XQGe60KlsIbp99ieWRAN5NMPukHLYr
cP9yWgi1r8HAYcanQ6+tcmDutXKYZJL0teMrlO/g5JC1Yddp/3cwvrvD8w8n
ps6G+c/Bx0H9k/9xIy5Y+DAwHFqe/cZE4QU8PDd+cvvRsuUVPDz9U+45qxx5
Cw/PC9puh9sqEeHZs8RtXkYRIjwPacj8+ueFCE+fZwal/bPf2gMAm6OQZA==

      "], {{{}, {}, 
        {RGBColor[1, 0, 0], Dashing[0.02], 
         LineBox[{1, 2, 3, 4, 5, 6, 
          7}], {{LineBox[{{0., 0.8461933115928767}, {0., 
            0.7925248818115999}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.8461933115928767}], 
             Offset[{-1.5, 0}, {0., 0.8461933115928767}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7925248818115999}], 
             Offset[{-1.5, 0}, {0., 0.7925248818115999}]}]}, {
           LineBox[{{5., 0.9028747023950608}, {5., 0.8675346611462363}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.9028747023950608}], 
             Offset[{-1.5, 0}, {5., 0.9028747023950608}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8675346611462363}], 
             Offset[{-1.5, 0}, {5., 0.8675346611462363}]}]}, {
           LineBox[{{15., 0.9580658436636391}, {15., 0.9421827242852236}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.9580658436636391}], 
             Offset[{-1.5, 0}, {15., 0.9580658436636391}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.9421827242852236}], 
             Offset[{-1.5, 0}, {15., 0.9421827242852236}]}]}, {
           LineBox[{{25., 0.9725116609719286}, {25., 0.9619911481966388}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.9725116609719286}], 
             Offset[{-1.5, 0}, {25., 0.9725116609719286}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.9619911481966388}], 
             Offset[{-1.5, 0}, {25., 0.9619911481966388}]}]}, {
           LineBox[{{35., 0.9718599009211064}, {35., 0.9610949899596719}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.9718599009211064}], 
             Offset[{-1.5, 0}, {35., 0.9718599009211064}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.9610949899596719}], 
             Offset[{-1.5, 0}, {35., 0.9610949899596719}]}]}, {
           LineBox[{{45., 0.9687969610538212}, {45., 0.9568866120936059}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.9687969610538212}], 
             Offset[{-1.5, 0}, {45., 0.9687969610538212}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.9568866120936059}], 
             Offset[{-1.5, 0}, {45., 0.9568866120936059}]}]}, {
           LineBox[{{55., 0.946968197772035}, {55., 0.9270422116899959}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.946968197772035}], 
             Offset[{-1.5, 0}, {55., 0.946968197772035}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.9270422116899959}], 
             Offset[{-1.5, 0}, {55., 0.9270422116899959}]}]}}}, 
        {GrayLevel[0], Dashing[0.006], 
         LineBox[{8, 9, 10, 11, 12, 13, 
          14}], {{LineBox[{{-1.5, 0.8538344489600601}, {-1.5, 
            0.8025413492995456}}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.8538344489600601}], 
             Offset[{-1.5, 0}, {-1.5, 0.8538344489600601}]}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.8025413492995456}], 
             Offset[{-1.5, 0}, {-1.5, 0.8025413492995456}]}]}, {
           LineBox[{{3.5, 0.9051269849647857}, {3.5, 0.8705494487566071}}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.9051269849647857}], 
             Offset[{-1.5, 0}, {3.5, 0.9051269849647857}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.8705494487566071}], 
             Offset[{-1.5, 0}, {3.5, 0.8705494487566071}]}]}, {
           LineBox[{{13.5, 0.9465301963000448}, {13.5, 0.9264460077207115}}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.9465301963000448}], 
             Offset[{-1.5, 0}, {13.5, 0.9465301963000448}]}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.9264460077207115}], 
             Offset[{-1.5, 0}, {13.5, 0.9264460077207115}]}]}, {
           LineBox[{{23.5, 0.9619284762866898}, {23.5, 0.9474681347959963}}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.9619284762866898}], 
             Offset[{-1.5, 0}, {23.5, 0.9619284762866898}]}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.9474681347959963}], 
             Offset[{-1.5, 0}, {23.5, 0.9474681347959963}]}]}, {
           LineBox[{{33.5, 0.9605062481068702}, {33.5, 0.9455210960136022}}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, 0.9605062481068702}], 
             Offset[{-1.5, 0}, {33.5, 0.9605062481068702}]}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, 0.9455210960136022}], 
             Offset[{-1.5, 0}, {33.5, 0.9455210960136022}]}]}, {
           LineBox[{{43.5, 0.9541217854209411}, {43.5, 0.9367942333836822}}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.9541217854209411}], 
             Offset[{-1.5, 0}, {43.5, 0.9541217854209411}]}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.9367942333836822}], 
             Offset[{-1.5, 0}, {43.5, 0.9367942333836822}]}]}, {
           LineBox[{{53.5, 0.9227571074716777}, {53.5, 0.8942401011949307}}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.9227571074716777}], 
             Offset[{-1.5, 0}, {53.5, 0.9227571074716777}]}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.8942401011949307}], 
             Offset[{-1.5, 0}, {53.5, 0.8942401011949307}]}]}}}, 
        {RGBColor[0, 0, 1], Thickness[Large], 
         LineBox[{15, 16, 17, 18, 19, 20, 
          21}], {{LineBox[{{1.5, 0.85906062231192}, {1.5, 
            0.8094091075828583}}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.85906062231192}], 
             Offset[{-1.5, 0}, {1.5, 0.85906062231192}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.8094091075828583}], 
             Offset[{-1.5, 0}, {1.5, 0.8094091075828583}]}]}, {
           LineBox[{{6.5, 0.9109774904912725}, {6.5, 0.8783930241231156}}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.9109774904912725}], 
             Offset[{-1.5, 0}, {6.5, 0.9109774904912725}]}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.8783930241231156}], 
             Offset[{-1.5, 0}, {6.5, 0.8783930241231156}]}]}, {
           LineBox[{{16.5, 0.9585620822738044}, {16.5, 0.9428612966166288}}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.9585620822738044}], 
             Offset[{-1.5, 0}, {16.5, 0.9585620822738044}]}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.9428612966166288}], 
             Offset[{-1.5, 0}, {16.5, 0.9428612966166288}]}]}, {
           LineBox[{{26.5, 0.9726978582347625}, {26.5, 0.9622472087224678}}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.9726978582347625}], 
             Offset[{-1.5, 0}, {26.5, 0.9726978582347625}]}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.9622472087224678}], 
             Offset[{-1.5, 0}, {26.5, 0.9622472087224678}]}]}, {
           LineBox[{{36.5, 0.9719553507497433}, {36.5, 0.9612262172218676}}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, 0.9719553507497433}], 
             Offset[{-1.5, 0}, {36.5, 0.9719553507497433}]}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, 0.9612262172218676}], 
             Offset[{-1.5, 0}, {36.5, 0.9612262172218676}]}]}, {
           LineBox[{{46.5, 0.9687977674732879}, {46.5, 0.9568877194130863}}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, 0.9687977674732879}], 
             Offset[{-1.5, 0}, {46.5, 0.9687977674732879}]}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, 0.9568877194130863}], 
             Offset[{-1.5, 0}, {46.5, 0.9568877194130863}]}]}, {
           LineBox[{{56.5, 0.9484414648775183}, {56.5, 0.9290483675844374}}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, 0.9484414648775183}], 
             Offset[{-1.5, 0}, {56.5, 0.9484414648775183}]}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, 0.9290483675844374}], 
             Offset[{-1.5, 0}, {56.5, 0.9290483675844374}]}]}}}, 
        {GrayLevel[0.5], 
         LineBox[{22, 23, 24, 25, 26, 27, 
          28}], {{LineBox[{{0., 0.7891704425715103}, {0., 
            0.7186925292280442}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7891704425715103}], 
             Offset[{-1.5, 0}, {0., 0.7891704425715103}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7186925292280442}], 
             Offset[{-1.5, 0}, {0., 0.7186925292280442}]}]}, {
           LineBox[{{5., 0.8593207792031003}, {5., 0.8097513432110888}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8593207792031003}], 
             Offset[{-1.5, 0}, {5., 0.8593207792031003}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8097513432110888}], 
             Offset[{-1.5, 0}, {5., 0.8097513432110888}]}]}, {
           LineBox[{{15., 0.9411946177650646}, {15., 0.919191529841003}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.9411946177650646}], 
             Offset[{-1.5, 0}, {15., 0.9411946177650646}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.919191529841003}], 
             Offset[{-1.5, 0}, {15., 0.919191529841003}]}]}, {
           LineBox[{{25., 0.9599329616251479}, {25., 0.9447365738109833}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.9599329616251479}], 
             Offset[{-1.5, 0}, {25., 0.9599329616251479}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.9447365738109833}], 
             Offset[{-1.5, 0}, {25., 0.9447365738109833}]}]}, {
           LineBox[{{35., 0.9591991560340204}, {35., 0.9437326469687405}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.9591991560340204}], 
             Offset[{-1.5, 0}, {35., 0.9591991560340204}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.9437326469687405}], 
             Offset[{-1.5, 0}, {35., 0.9437326469687405}]}]}, {
           LineBox[{{45., 0.9551336712544942}, {45., 0.938175900004218}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.9551336712544942}], 
             Offset[{-1.5, 0}, {45., 0.9551336712544942}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.938175900004218}], 
             Offset[{-1.5, 0}, {45., 0.938175900004218}]}]}, {
           LineBox[{{55., 0.9369913217657295}, {55., 0.9134872871070643}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.9369913217657295}], 
             Offset[{-1.5, 0}, {55., 0.9369913217657295}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.9134872871070643}], 
             Offset[{-1.5, 0}, {55., 0.9134872871070643}]}]}}}}, {
        {RGBColor[1, 0, 0], Dashing[0.02], {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 1, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{0., 0.8461933115928767}, {0., 0.7925248818115999}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.8461933115928767}], 
             Offset[{-1.5, 0}, {0., 0.8461933115928767}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7925248818115999}], 
             Offset[{-1.5, 0}, {0., 0.7925248818115999}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 2, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{5., 0.9028747023950608}, {5., 0.8675346611462363}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.9028747023950608}], 
             Offset[{-1.5, 0}, {5., 0.9028747023950608}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8675346611462363}], 
             Offset[{-1.5, 0}, {5., 0.8675346611462363}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 3, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{15., 0.9580658436636391}, {15., 0.9421827242852236}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.9580658436636391}], 
             Offset[{-1.5, 0}, {15., 0.9580658436636391}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.9421827242852236}], 
             Offset[{-1.5, 0}, {15., 0.9421827242852236}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 4, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{25., 0.9725116609719286}, {25., 0.9619911481966388}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.9725116609719286}], 
             Offset[{-1.5, 0}, {25., 0.9725116609719286}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.9619911481966388}], 
             Offset[{-1.5, 0}, {25., 0.9619911481966388}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 5, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{35., 0.9718599009211064}, {35., 0.9610949899596719}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.9718599009211064}], 
             Offset[{-1.5, 0}, {35., 0.9718599009211064}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.9610949899596719}], 
             Offset[{-1.5, 0}, {35., 0.9610949899596719}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 6, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{45., 0.9687969610538212}, {45., 0.9568866120936059}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.9687969610538212}], 
             Offset[{-1.5, 0}, {45., 0.9687969610538212}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.9568866120936059}], 
             Offset[{-1.5, 0}, {45., 0.9568866120936059}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 7, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{55., 0.946968197772035}, {55., 0.9270422116899959}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.946968197772035}], 
             Offset[{-1.5, 0}, {55., 0.946968197772035}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.9270422116899959}], 
             Offset[{-1.5, 0}, {55., 0.9270422116899959}]}]}}}, 
        {GrayLevel[0], Dashing[0.006], {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 8, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{-1.5, 0.8538344489600601}, {-1.5, 0.8025413492995456}}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.8538344489600601}], 
             Offset[{-1.5, 0}, {-1.5, 0.8538344489600601}]}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.8025413492995456}], 
             Offset[{-1.5, 0}, {-1.5, 0.8025413492995456}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 9, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{3.5, 0.9051269849647857}, {3.5, 0.8705494487566071}}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.9051269849647857}], 
             Offset[{-1.5, 0}, {3.5, 0.9051269849647857}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.8705494487566071}], 
             Offset[{-1.5, 0}, {3.5, 0.8705494487566071}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 10, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{13.5, 0.9465301963000448}, {13.5, 0.9264460077207115}}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.9465301963000448}], 
             Offset[{-1.5, 0}, {13.5, 0.9465301963000448}]}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.9264460077207115}], 
             Offset[{-1.5, 0}, {13.5, 0.9264460077207115}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 11, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{23.5, 0.9619284762866898}, {23.5, 0.9474681347959963}}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.9619284762866898}], 
             Offset[{-1.5, 0}, {23.5, 0.9619284762866898}]}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.9474681347959963}], 
             Offset[{-1.5, 0}, {23.5, 0.9474681347959963}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 12, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{33.5, 0.9605062481068702}, {33.5, 0.9455210960136022}}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, 0.9605062481068702}], 
             Offset[{-1.5, 0}, {33.5, 0.9605062481068702}]}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, 0.9455210960136022}], 
             Offset[{-1.5, 0}, {33.5, 0.9455210960136022}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 13, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{43.5, 0.9541217854209411}, {43.5, 0.9367942333836822}}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.9541217854209411}], 
             Offset[{-1.5, 0}, {43.5, 0.9541217854209411}]}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.9367942333836822}], 
             Offset[{-1.5, 0}, {43.5, 0.9367942333836822}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 14, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{53.5, 0.9227571074716777}, {53.5, 0.8942401011949307}}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.9227571074716777}], 
             Offset[{-1.5, 0}, {53.5, 0.9227571074716777}]}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.8942401011949307}], 
             Offset[{-1.5, 0}, {53.5, 0.8942401011949307}]}]}}}, 
        {RGBColor[0, 0, 1], Thickness[Large], {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 15, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{1.5, 0.85906062231192}, {1.5, 0.8094091075828583}}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.85906062231192}], 
             Offset[{-1.5, 0}, {1.5, 0.85906062231192}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.8094091075828583}], 
             Offset[{-1.5, 0}, {1.5, 0.8094091075828583}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 16, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{6.5, 0.9109774904912725}, {6.5, 0.8783930241231156}}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.9109774904912725}], 
             Offset[{-1.5, 0}, {6.5, 0.9109774904912725}]}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.8783930241231156}], 
             Offset[{-1.5, 0}, {6.5, 0.8783930241231156}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 17, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{16.5, 0.9585620822738044}, {16.5, 0.9428612966166288}}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.9585620822738044}], 
             Offset[{-1.5, 0}, {16.5, 0.9585620822738044}]}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.9428612966166288}], 
             Offset[{-1.5, 0}, {16.5, 0.9428612966166288}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 18, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{26.5, 0.9726978582347625}, {26.5, 0.9622472087224678}}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.9726978582347625}], 
             Offset[{-1.5, 0}, {26.5, 0.9726978582347625}]}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.9622472087224678}], 
             Offset[{-1.5, 0}, {26.5, 0.9622472087224678}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 19, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{36.5, 0.9719553507497433}, {36.5, 0.9612262172218676}}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, 0.9719553507497433}], 
             Offset[{-1.5, 0}, {36.5, 0.9719553507497433}]}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, 0.9612262172218676}], 
             Offset[{-1.5, 0}, {36.5, 0.9612262172218676}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 20, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{46.5, 0.9687977674732879}, {46.5, 0.9568877194130863}}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, 0.9687977674732879}], 
             Offset[{-1.5, 0}, {46.5, 0.9687977674732879}]}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, 0.9568877194130863}], 
             Offset[{-1.5, 0}, {46.5, 0.9568877194130863}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 21, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{56.5, 0.9484414648775183}, {56.5, 0.9290483675844374}}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, 0.9484414648775183}], 
             Offset[{-1.5, 0}, {56.5, 0.9484414648775183}]}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, 0.9290483675844374}], 
             Offset[{-1.5, 0}, {56.5, 0.9290483675844374}]}]}}}, 
        {GrayLevel[0.5], {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 22, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{0., 0.7891704425715103}, {0., 0.7186925292280442}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7891704425715103}], 
             Offset[{-1.5, 0}, {0., 0.7891704425715103}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7186925292280442}], 
             Offset[{-1.5, 0}, {0., 0.7186925292280442}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 23, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{5., 0.8593207792031003}, {5., 0.8097513432110888}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8593207792031003}], 
             Offset[{-1.5, 0}, {5., 0.8593207792031003}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8097513432110888}], 
             Offset[{-1.5, 0}, {5., 0.8097513432110888}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 24, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{15., 0.9411946177650646}, {15., 0.919191529841003}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.9411946177650646}], 
             Offset[{-1.5, 0}, {15., 0.9411946177650646}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.919191529841003}], 
             Offset[{-1.5, 0}, {15., 0.919191529841003}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 25, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{25., 0.9599329616251479}, {25., 0.9447365738109833}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.9599329616251479}], 
             Offset[{-1.5, 0}, {25., 0.9599329616251479}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.9447365738109833}], 
             Offset[{-1.5, 0}, {25., 0.9447365738109833}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 26, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{35., 0.9591991560340204}, {35., 0.9437326469687405}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.9591991560340204}], 
             Offset[{-1.5, 0}, {35., 0.9591991560340204}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.9437326469687405}], 
             Offset[{-1.5, 0}, {35., 0.9437326469687405}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 27, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{45., 0.9551336712544942}, {45., 0.938175900004218}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.9551336712544942}], 
             Offset[{-1.5, 0}, {45., 0.9551336712544942}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.938175900004218}], 
             Offset[{-1.5, 0}, {45., 0.938175900004218}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 28, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{55., 0.9369913217657295}, {55., 0.9134872871070643}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.9369913217657295}], 
             Offset[{-1.5, 0}, {55., 0.9369913217657295}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.9134872871070643}], 
             Offset[{-1.5, 0}, {55., 0.9134872871070643}]}]}}}, {}}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesOrigin->{0, 0.7000000000000001},
     Frame->True,
     FrameLabel->{
       FormBox[
        StyleBox[
        "\"% centrality\"", 19, FontFamily -> "Times", StripOnInput -> False],
         TraditionalForm], 
       FormBox[
        StyleBox[
        "\"best est./\\!\\(\\*SubsuperscriptBox[\\(v\\), \\(2\\), \
\\(rms\\)]\\)\"", 19, FontFamily -> "Times", StripOnInput -> False], 
        TraditionalForm]},
     FrameTicks->{{{{0.7, 
          FormBox["0.7`", TraditionalForm]}, {0.75, 
          FormBox["\"\"", TraditionalForm]}, {0.8, 
          FormBox["0.8`", TraditionalForm]}, {0.85, 
          FormBox["\"\"", TraditionalForm]}, {0.9, 
          FormBox["0.9`", TraditionalForm]}, {0.95, 
          FormBox["\"\"", TraditionalForm]}, {1, 
          FormBox["1", TraditionalForm]}}, None}, {{{0, 
          FormBox["0", TraditionalForm]}, {10, 
          FormBox["10", TraditionalForm]}, {20, 
          FormBox["20", TraditionalForm]}, {30, 
          FormBox["30", TraditionalForm]}, {40, 
          FormBox["40", TraditionalForm]}, {50, 
          FormBox["50", TraditionalForm]}, {60, 
          FormBox["60", TraditionalForm]}}, None}},
     FrameTicksStyle->Directive[19],
     ImageSize->Large,
     PlotRange->{{-3, 62}, {0.7, 1}},
     PlotRangeClipping->True,
     PlotRangePadding->{Automatic, Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{0.43, -0.38}, {0.81, -0.030000000000000027`}]}, 
     {GrayLevel[1], EdgeForm[None], 
      GraphicsGroupBox[{
        RectangleBox[{0.43, -0.38}, {0.81, -0.030000000000000027`}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {GrayLevel[0.5], LineBox[{{0, 0}, {1, 0}}]}, 
                {GrayLevel[0.5], 
                 PolygonBox[{{0.2572949016875158, 0.17633557568774194`}, {
                  0.5927050983124842, -0.285316954888546}, {
                  0.5927050983124842, 0.285316954888546}, {
                  0.2572949016875158, -0.17633557568774194`}, {0.8, 0.}}], 
                 PolygonBox[{{0.5463525491562421, 0.142658477444273}, {
                  0.3786474508437579, 0.08816778784387097}, {
                  0.3786474508437579, -0.08816778784387097}, {
                  0.5463525491562421, -0.142658477444273}, {0.65, 
                  0.}}]}}], {0.08, 0.08}, {Left, Bottom}, {1, 1}], InsetBox[
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(f\\), \\(2\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 0.58}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[0, 0, 1], Thickness[Large], 
                LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[0, 0, 1], 
                 PolygonBox[{{0.5, 0.25}, {0.25, 0.}, {0.5, -0.25}, {0.75, 
                  0.}}]}}], {0.08, 1.24}, {Left, Bottom}, {1, 1}], InsetBox[
              StyleBox[
               
               InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\\!\\(TraditionalForm\\`\\*StyleBox[\\\"\\\
\\\\\"and\\\\\\\"\\\", 14, Rule[StripOnInput, False]]\\)\[Epsilon]\\), \\(4, \
2\\)]\\)\"\>",
                StringForm[
                "\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)\!\(\*SubscriptBox[\(``\[Epsilon]\), \(4, 2\)]\)", 
                 Style["and", 14]],
                Editable->False],
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 1.74}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {GrayLevel[0], Dashing[0.06], LineBox[{{0, 0}, {1, 0}}], 
                {GrayLevel[0], 
                 RectangleBox[{0.25, -0.25}, {0.75, 0.25}]}}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(4, \
2\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[1, 0, 0], Dashing[0.1], LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[1, 0, 0], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQrdAwj8f+8nP7rxFOa27OWWX/9P7+1x/8nttfkGJT
/Mm+y17r79Nndyue2cdFlbIonz9k/61ph2pi1FP7Q/uMV1w/ftyeAQye2K/y
iXhRte00VP0j+/8hLsJ8+efsdz+6ySJ87YH9sfQfU+Qvn7fvtPL5djP4Hpy/
htXEyIXvNlw9xLwbcPNEfvVtsfW+CrcPov4y3D1mDg0ackkX4e498P/Qs8bI
C3D/QMy7AKUZGNDk96Pp349m/n40+/ejuW8/mvv3o/lvP5r/96OFz3608NuP
Fr770cJ/P1r87EeLP6h5L+D+BQCgQOQq
                  "]]}}], {0.08, 3.56}, {Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 4.0600000000000005`}, {-1, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.9210526315789473,
          
          PlotRange->{{-0.1, 3.76}, {-0.1, 
           4.739999999999999}}], {0.43, -0.38}, {
         Left, Bottom}, {0.38, 0.35}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Large,
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.5305354809599895`*^9, 3.53053661911191*^9, {3.530536858981678*^9, 
   3.530536876517645*^9}, {3.5305369173378553`*^9, 3.530536940965164*^9}, {
   3.5306210196729393`*^9, 3.530621058228735*^9}, 3.5306210915754876`*^9, {
   3.530621513227103*^9, 3.530621620731694*^9}, {3.5306217558597174`*^9, 
   3.5306218039483633`*^9}, 3.5306218845834737`*^9, 3.5306236572268004`*^9, 
   3.531241506223262*^9, 3.531489789438965*^9, 3.5314898321082735`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"Fig", ".", " ", "2"}], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.5275125653092813`*^9, 3.527512590686386*^9}, {
  3.5275172956038127`*^9, 3.5275172956038127`*^9}, {3.5279444775362988`*^9, 
  3.5279444853596687`*^9}, {3.5314898525723915`*^9, 3.531489856803624*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figv3e", "=", 
  RowBox[{"ShowLegend", "[", 
   RowBox[{
    RowBox[{"ErrorListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"fig2", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"j", "+", "1"}], ";;", 
                RowBox[{"j", "+", "7"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
            RowBox[{"ErrorBar", "[", 
             RowBox[{
              RowBox[{"fig2", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ";;", 
                 RowBox[{"j", "+", "7"}]}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "9", ",", "17", ",", "25"}], "}"}]}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", "62"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<% centrality\>\"", ",", "19", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<best est./\!\(\*SubsuperscriptBox[\(v\), \(3\), \
\(rms\)]\)\>\"", ",", "19", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Delete", "[", 
        RowBox[{"cor", ",", "4"}], "]"}]}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{"marcas", "[", ".036", "]"}], ",", "4"}], "]"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ylabel", "[", 
            RowBox[{"5", ",", "10", ",", "1"}], "]"}], ",", "None"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"centr", ",", "None"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "19", "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(3\)]\)\>\"", ",", "20"}],
            "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(5, 3\)]\)\>\"", ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(2, 3\)]\)\>\"", ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "5", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(f\), \(3\)]\)\>\"", ",", "20"}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{".47", ",", ".23"}], "}"}]}], ",", 
      RowBox[{"LegendSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{".35", ",", ".32"}], "}"}]}], ",", 
      RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendBorder", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendTextSpace", "\[Rule]", "1"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.530282222753087*^9, 3.530282240396422*^9}, 
   3.530282722108751*^9, {3.53028278118684*^9, 3.530282792488445*^9}, {
   3.530282891553527*^9, 3.530282970793642*^9}, 3.530283046959584*^9, {
   3.53028316548376*^9, 3.5302831908280582`*^9}, {3.5304587856086216`*^9, 
   3.5304588734086432`*^9}, {3.5304589205163374`*^9, 3.530459049217699*^9}, 
   3.5304590861378107`*^9, {3.530459116304536*^9, 3.5304591391818447`*^9}, {
   3.5304592416887074`*^9, 3.5304592453169155`*^9}, {3.5304593129167814`*^9, 
   3.5304593339669857`*^9}, {3.5304609288422074`*^9, 3.530461021797524*^9}, {
   3.530461067734152*^9, 3.530461072405419*^9}, {3.530461153772073*^9, 
   3.5304611540440884`*^9}, {3.530461185094864*^9, 3.530461185319877*^9}, {
   3.5305347651626053`*^9, 3.5305347771612773`*^9}, {3.5305348473082376`*^9, 
   3.5305348974630976`*^9}, {3.5305373592788105`*^9, 
   3.5305373598928437`*^9}, {3.5305374316157894`*^9, 3.530537433712885*^9}, 
   3.5305375014024663`*^9, {3.5305375819108324`*^9, 3.5305375844699745`*^9}, {
   3.5305377036411285`*^9, 3.5305378152512856`*^9}, {3.5305381575917645`*^9, 
   3.5305381920918126`*^9}, {3.530622071082717*^9, 3.5306221198163233`*^9}, {
   3.530622230754286*^9, 3.530622291508452*^9}, {3.5306223739078197`*^9, 
   3.5306224022673454`*^9}, {3.5306224436603975`*^9, 
   3.5306225107050467`*^9}, {3.53148987615468*^9, 3.531489892260558*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQDQMnbZxd7A6/sIfwRBxs+jr+eSx/CeXrORi67g3f
o/wayrd00D3+6NWL01B+g6PDx/2XOJc8egXluzl0sC1IvMcJ1d/g7TBhS2Jp
SuhTqP4f+38VzFDo9YeqZ+BxOHrltX3rOhhf2+HH8iWrK07D9Js76DzrdOE9
D5U/4OCwtm7Kofdboe494OpwhOmtR8cWqPkHvBxKPFkictweweyzVw9TU3i1
/xmUL+WwL/Iay5zjz6HmGzhEvNu7638gzP1WDuc3natj/QnlOzg59M291Hbp
A4zv7tDN+2iG/06o+xx8HJY/2nXrzVmY+QwMyZfWXmiteQQPz7JTktYHyh7D
w9NrjuIO2WXP4OEZyya/LMv2OTw8L2TlV9gcew4Pz0eBbsqPVzyHh+fNhN0F
9bee2QMAoh6TTA==
      "], {{{}, {}, 
        {RGBColor[1, 0, 0], Dashing[0.02], 
         LineBox[{1, 2, 3, 4, 5, 6, 
          7}], {{LineBox[{{0., 0.8065897641793742}, {0., 
            0.7410770398014168}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.8065897641793742}], 
             Offset[{-1.5, 0}, {0., 0.8065897641793742}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7410770398014168}], 
             Offset[{-1.5, 0}, {0., 0.7410770398014168}]}]}, {
           LineBox[{{5., 0.8308459580682829}, {5., 0.7724951390683797}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8308459580682829}], 
             Offset[{-1.5, 0}, {5., 0.8308459580682829}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.7724951390683797}], 
             Offset[{-1.5, 0}, {5., 0.7724951390683797}]}]}, {
           LineBox[{{15., 0.8710317842106531}, {15., 0.8251927552903323}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.8710317842106531}], 
             Offset[{-1.5, 0}, {15., 0.8710317842106531}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.8251927552903323}], 
             Offset[{-1.5, 0}, {15., 0.8251927552903323}]}]}, {
           LineBox[{{25., 0.8886832441061879}, {25., 0.8485994302282028}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.8886832441061879}], 
             Offset[{-1.5, 0}, {25., 0.8886832441061879}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.8485994302282028}], 
             Offset[{-1.5, 0}, {25., 0.8485994302282028}]}]}, {
           LineBox[{{35., 0.8641809817305872}, {35., 0.8161512387017289}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.8641809817305872}], 
             Offset[{-1.5, 0}, {35., 0.8641809817305872}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.8161512387017289}], 
             Offset[{-1.5, 0}, {35., 0.8161512387017289}]}]}, {
           LineBox[{{45., 0.8141155264923466}, {45., 0.7507938185127322}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.8141155264923466}], 
             Offset[{-1.5, 0}, {45., 0.8141155264923466}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7507938185127322}], 
             Offset[{-1.5, 0}, {45., 0.7507938185127322}]}]}, {
           LineBox[{{55., 0.7120340149065565}, {55., 0.6213137429308486}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.7120340149065565}], 
             Offset[{-1.5, 0}, {55., 0.7120340149065565}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.6213137429308486}], 
             Offset[{-1.5, 0}, {55., 0.6213137429308486}]}]}}}, 
        {GrayLevel[0], Dashing[0.006], 
         LineBox[{8, 9, 10, 11, 12, 13, 
          14}], {{LineBox[{{-1.5, 0.8486628335745812}, {-1.5, 
            0.7957588653066348}}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.8486628335745812}], 
             Offset[{-1.5, 0}, {-1.5, 0.8486628335745812}]}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.7957588653066348}], 
             Offset[{-1.5, 0}, {-1.5, 0.7957588653066348}]}]}, {
           LineBox[{{3.5, 0.8586882426489886}, {3.5, 0.8089193029101769}}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.8586882426489886}], 
             Offset[{-1.5, 0}, {3.5, 0.8586882426489886}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.8089193029101769}], 
             Offset[{-1.5, 0}, {3.5, 0.8089193029101769}]}]}, {
           LineBox[{{13.5, 0.8346833558242627}, {13.5, 0.7774922713894091}}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.8346833558242627}], 
             Offset[{-1.5, 0}, {13.5, 0.8346833558242627}]}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.7774922713894091}], 
             Offset[{-1.5, 0}, {13.5, 0.7774922713894091}]}]}, {
           LineBox[{{23.5, 0.862117359029578}, {23.5, 0.8134324034379717}}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.862117359029578}], 
             Offset[{-1.5, 0}, {23.5, 0.862117359029578}]}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.8134324034379717}], 
             Offset[{-1.5, 0}, {23.5, 0.8134324034379717}]}]}, {
           LineBox[{{33.5, 0.805170463063252}, {33.5, 0.7392476430905711}}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, 0.805170463063252}], 
             Offset[{-1.5, 0}, {33.5, 0.805170463063252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, 0.7392476430905711}], 
             Offset[{-1.5, 0}, {33.5, 0.7392476430905711}]}]}, {
           LineBox[{{43.5, 0.722372405010784}, {43.5, 0.6342028788661098}}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.722372405010784}], 
             Offset[{-1.5, 0}, {43.5, 0.722372405010784}]}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.6342028788661098}], 
             Offset[{-1.5, 0}, {43.5, 0.6342028788661098}]}]}, {
           LineBox[{{53.5, 0.626116099497531}, {53.5, 0.5160770689665701}}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.626116099497531}], 
             Offset[{-1.5, 0}, {53.5, 0.626116099497531}]}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.5160770689665701}], 
             Offset[{-1.5, 0}, {53.5, 0.5160770689665701}]}]}}}, 
        {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
         LineBox[{15, 16, 17, 18, 19, 20, 
          21}], {{LineBox[{{1.5, 0.7513095779748621}, {1.5, 
            0.6705445609573365}}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.7513095779748621}], 
             Offset[{-1.5, 0}, {1.5, 0.7513095779748621}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.6705445609573365}], 
             Offset[{-1.5, 0}, {1.5, 0.6705445609573365}]}]}, {
           LineBox[{{6.5, 0.7796773111875519}, {6.5, 0.7065554644011798}}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.7796773111875519}], 
             Offset[{-1.5, 0}, {6.5, 0.7796773111875519}]}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.7065554644011798}], 
             Offset[{-1.5, 0}, {6.5, 0.7065554644011798}]}]}, {
           LineBox[{{16.5, 0.8489214963666306}, {16.5, 0.7960977768769087}}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.8489214963666306}], 
             Offset[{-1.5, 0}, {16.5, 0.8489214963666306}]}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.7960977768769087}], 
             Offset[{-1.5, 0}, {16.5, 0.7960977768769087}]}]}, {
           LineBox[{{26.5, 0.8665375613744}, {26.5, 0.8192586950166183}}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.8665375613744}], 
             Offset[{-1.5, 0}, {26.5, 0.8665375613744}]}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.8192586950166183}], 
             Offset[{-1.5, 0}, {26.5, 0.8192586950166183}]}]}, {
           LineBox[{{36.5, 0.8656743772425928}, {36.5, 0.8181201466176107}}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, 0.8656743772425928}], 
             Offset[{-1.5, 0}, {36.5, 0.8656743772425928}]}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, 0.8181201466176107}], 
             Offset[{-1.5, 0}, {36.5, 0.8181201466176107}]}]}, {
           LineBox[{{46.5, 0.8327579157095181}, {46.5, 0.7749840097201061}}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, 0.8327579157095181}], 
             Offset[{-1.5, 0}, {46.5, 0.8327579157095181}]}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, 0.7749840097201061}], 
             Offset[{-1.5, 0}, {46.5, 0.7749840097201061}]}]}, {
           LineBox[{{56.5, 0.7528210709947905}, {56.5, 0.6724536391017064}}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, 0.7528210709947905}], 
             Offset[{-1.5, 0}, {56.5, 0.7528210709947905}]}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, 0.6724536391017064}], 
             Offset[{-1.5, 0}, {56.5, 0.6724536391017064}]}]}}}, 
        {GrayLevel[0.5], 
         LineBox[{22, 23, 24, 25, 26, 27, 
          28}], {{LineBox[{{0., 0.6321005995623583}, {0., 
            0.5233004540115462}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.6321005995623583}], 
             Offset[{-1.5, 0}, {0., 0.6321005995623583}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.5233004540115462}], 
             Offset[{-1.5, 0}, {0., 0.5233004540115462}]}]}, {
           LineBox[{{5., 0.6596882532869541}, {5., 0.5568036660992299}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.6596882532869541}], 
             Offset[{-1.5, 0}, {5., 0.6596882532869541}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.5568036660992299}], 
             Offset[{-1.5, 0}, {5., 0.5568036660992299}]}]}, {
           LineBox[{{15., 0.7485251478433913}, {15., 0.6670305384042966}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.7485251478433913}], 
             Offset[{-1.5, 0}, {15., 0.7485251478433913}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.6670305384042966}], 
             Offset[{-1.5, 0}, {15., 0.6670305384042966}]}]}, {
           LineBox[{{25., 0.7648319210026328}, {25., 0.6876623654495669}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.7648319210026328}], 
             Offset[{-1.5, 0}, {25., 0.7648319210026328}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.6876623654495669}], 
             Offset[{-1.5, 0}, {25., 0.6876623654495669}]}]}, {
           LineBox[{{35., 0.7795300196638513}, {35., 0.7063674932013031}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.7795300196638513}], 
             Offset[{-1.5, 0}, {35., 0.7795300196638513}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.7063674932013031}], 
             Offset[{-1.5, 0}, {35., 0.7063674932013031}]}]}, {
           LineBox[{{45., 0.7763809917304891}, {45., 0.7023512487477841}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7763809917304891}], 
             Offset[{-1.5, 0}, {45., 0.7763809917304891}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7023512487477841}], 
             Offset[{-1.5, 0}, {45., 0.7023512487477841}]}]}, {
           LineBox[{{55., 0.7541770172961695}, {55., 0.6741671755512408}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.7541770172961695}], 
             Offset[{-1.5, 0}, {55., 0.7541770172961695}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.6741671755512408}], 
             Offset[{-1.5, 0}, {55., 0.6741671755512408}]}]}}}}, {
        {RGBColor[1, 0, 0], Dashing[0.02], {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 1, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{0., 0.8065897641793742}, {0., 0.7410770398014168}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.8065897641793742}], 
             Offset[{-1.5, 0}, {0., 0.8065897641793742}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7410770398014168}], 
             Offset[{-1.5, 0}, {0., 0.7410770398014168}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 2, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{5., 0.8308459580682829}, {5., 0.7724951390683797}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8308459580682829}], 
             Offset[{-1.5, 0}, {5., 0.8308459580682829}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.7724951390683797}], 
             Offset[{-1.5, 0}, {5., 0.7724951390683797}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 3, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{15., 0.8710317842106531}, {15., 0.8251927552903323}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.8710317842106531}], 
             Offset[{-1.5, 0}, {15., 0.8710317842106531}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.8251927552903323}], 
             Offset[{-1.5, 0}, {15., 0.8251927552903323}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 4, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{25., 0.8886832441061879}, {25., 0.8485994302282028}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.8886832441061879}], 
             Offset[{-1.5, 0}, {25., 0.8886832441061879}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.8485994302282028}], 
             Offset[{-1.5, 0}, {25., 0.8485994302282028}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 5, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{35., 0.8641809817305872}, {35., 0.8161512387017289}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.8641809817305872}], 
             Offset[{-1.5, 0}, {35., 0.8641809817305872}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.8161512387017289}], 
             Offset[{-1.5, 0}, {35., 0.8161512387017289}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 6, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{45., 0.8141155264923466}, {45., 0.7507938185127322}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.8141155264923466}], 
             Offset[{-1.5, 0}, {45., 0.8141155264923466}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7507938185127322}], 
             Offset[{-1.5, 0}, {45., 0.7507938185127322}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 7, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{55., 0.7120340149065565}, {55., 0.6213137429308486}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.7120340149065565}], 
             Offset[{-1.5, 0}, {55., 0.7120340149065565}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.6213137429308486}], 
             Offset[{-1.5, 0}, {55., 0.6213137429308486}]}]}}}, 
        {GrayLevel[0], Dashing[0.006], {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 8, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{-1.5, 0.8486628335745812}, {-1.5, 0.7957588653066348}}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.8486628335745812}], 
             Offset[{-1.5, 0}, {-1.5, 0.8486628335745812}]}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.7957588653066348}], 
             Offset[{-1.5, 0}, {-1.5, 0.7957588653066348}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 9, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{3.5, 0.8586882426489886}, {3.5, 0.8089193029101769}}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.8586882426489886}], 
             Offset[{-1.5, 0}, {3.5, 0.8586882426489886}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.8089193029101769}], 
             Offset[{-1.5, 0}, {3.5, 0.8089193029101769}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 10, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{13.5, 0.8346833558242627}, {13.5, 0.7774922713894091}}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.8346833558242627}], 
             Offset[{-1.5, 0}, {13.5, 0.8346833558242627}]}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.7774922713894091}], 
             Offset[{-1.5, 0}, {13.5, 0.7774922713894091}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 11, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{23.5, 0.862117359029578}, {23.5, 0.8134324034379717}}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.862117359029578}], 
             Offset[{-1.5, 0}, {23.5, 0.862117359029578}]}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.8134324034379717}], 
             Offset[{-1.5, 0}, {23.5, 0.8134324034379717}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 12, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{33.5, 0.805170463063252}, {33.5, 0.7392476430905711}}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, 0.805170463063252}], 
             Offset[{-1.5, 0}, {33.5, 0.805170463063252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, 0.7392476430905711}], 
             Offset[{-1.5, 0}, {33.5, 0.7392476430905711}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 13, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{43.5, 0.722372405010784}, {43.5, 0.6342028788661098}}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.722372405010784}], 
             Offset[{-1.5, 0}, {43.5, 0.722372405010784}]}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.6342028788661098}], 
             Offset[{-1.5, 0}, {43.5, 0.6342028788661098}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 14, 
           Automatic, Scaled[{0.036, 0.036}]], {
           LineBox[{{53.5, 0.626116099497531}, {53.5, 0.5160770689665701}}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.626116099497531}], 
             Offset[{-1.5, 0}, {53.5, 0.626116099497531}]}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.5160770689665701}], 
             Offset[{-1.5, 0}, {53.5, 0.5160770689665701}]}]}}}, 
        {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 15, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{1.5, 0.7513095779748621}, {1.5, 0.6705445609573365}}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.7513095779748621}], 
             Offset[{-1.5, 0}, {1.5, 0.7513095779748621}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.6705445609573365}], 
             Offset[{-1.5, 0}, {1.5, 0.6705445609573365}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 16, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{6.5, 0.7796773111875519}, {6.5, 0.7065554644011798}}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.7796773111875519}], 
             Offset[{-1.5, 0}, {6.5, 0.7796773111875519}]}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.7065554644011798}], 
             Offset[{-1.5, 0}, {6.5, 0.7065554644011798}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 17, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{16.5, 0.8489214963666306}, {16.5, 0.7960977768769087}}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.8489214963666306}], 
             Offset[{-1.5, 0}, {16.5, 0.8489214963666306}]}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.7960977768769087}], 
             Offset[{-1.5, 0}, {16.5, 0.7960977768769087}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 18, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{26.5, 0.8665375613744}, {26.5, 0.8192586950166183}}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.8665375613744}], 
             Offset[{-1.5, 0}, {26.5, 0.8665375613744}]}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.8192586950166183}], 
             Offset[{-1.5, 0}, {26.5, 0.8192586950166183}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 19, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{36.5, 0.8656743772425928}, {36.5, 0.8181201466176107}}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, 0.8656743772425928}], 
             Offset[{-1.5, 0}, {36.5, 0.8656743772425928}]}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, 0.8181201466176107}], 
             Offset[{-1.5, 0}, {36.5, 0.8181201466176107}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 20, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{46.5, 0.8327579157095181}, {46.5, 0.7749840097201061}}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, 0.8327579157095181}], 
             Offset[{-1.5, 0}, {46.5, 0.8327579157095181}]}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, 0.7749840097201061}], 
             Offset[{-1.5, 0}, {46.5, 0.7749840097201061}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 21, Automatic, 
           Scaled[{0.036, 0.036}]], {
           LineBox[{{56.5, 0.7528210709947905}, {56.5, 0.6724536391017064}}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, 0.7528210709947905}], 
             Offset[{-1.5, 0}, {56.5, 0.7528210709947905}]}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, 0.6724536391017064}], 
             Offset[{-1.5, 0}, {56.5, 0.6724536391017064}]}]}}}, 
        {GrayLevel[0.5], {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 22, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{0., 0.6321005995623583}, {0., 0.5233004540115462}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.6321005995623583}], 
             Offset[{-1.5, 0}, {0., 0.6321005995623583}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.5233004540115462}], 
             Offset[{-1.5, 0}, {0., 0.5233004540115462}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 23, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{5., 0.6596882532869541}, {5., 0.5568036660992299}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.6596882532869541}], 
             Offset[{-1.5, 0}, {5., 0.6596882532869541}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.5568036660992299}], 
             Offset[{-1.5, 0}, {5., 0.5568036660992299}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 24, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{15., 0.7485251478433913}, {15., 0.6670305384042966}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.7485251478433913}], 
             Offset[{-1.5, 0}, {15., 0.7485251478433913}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.6670305384042966}], 
             Offset[{-1.5, 0}, {15., 0.6670305384042966}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 25, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{25., 0.7648319210026328}, {25., 0.6876623654495669}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.7648319210026328}], 
             Offset[{-1.5, 0}, {25., 0.7648319210026328}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.6876623654495669}], 
             Offset[{-1.5, 0}, {25., 0.6876623654495669}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 26, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{35., 0.7795300196638513}, {35., 0.7063674932013031}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.7795300196638513}], 
             Offset[{-1.5, 0}, {35., 0.7795300196638513}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.7063674932013031}], 
             Offset[{-1.5, 0}, {35., 0.7063674932013031}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 27, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{45., 0.7763809917304891}, {45., 0.7023512487477841}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7763809917304891}], 
             Offset[{-1.5, 0}, {45., 0.7763809917304891}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7023512487477841}], 
             Offset[{-1.5, 0}, {45., 0.7023512487477841}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 28, Automatic, 
           Scaled[{0.05399999999999999, 0.05399999999999999}]], {
           LineBox[{{55., 0.7541770172961695}, {55., 0.6741671755512408}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.7541770172961695}], 
             Offset[{-1.5, 0}, {55., 0.7541770172961695}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.6741671755512408}], 
             Offset[{-1.5, 0}, {55., 0.6741671755512408}]}]}}}, {}}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesOrigin->{0, 0.5},
     Frame->True,
     FrameLabel->{
       FormBox[
        StyleBox[
        "\"% centrality\"", 19, FontFamily -> "Times", StripOnInput -> False],
         TraditionalForm], 
       FormBox[
        StyleBox[
        "\"best est./\\!\\(\\*SubsuperscriptBox[\\(v\\), \\(3\\), \
\\(rms\\)]\\)\"", 19, FontFamily -> "Times", StripOnInput -> False], 
        TraditionalForm]},
     FrameTicks->{{{{0.5, 
          FormBox["0.5`", TraditionalForm]}, {0.55, 
          FormBox["\"\"", TraditionalForm]}, {0.6000000000000001, 
          FormBox["0.6000000000000001`", TraditionalForm]}, {
         0.6500000000000001, 
          FormBox["\"\"", TraditionalForm]}, {0.7000000000000001, 
          FormBox["0.7000000000000001`", TraditionalForm]}, {
         0.7500000000000001, 
          FormBox["\"\"", TraditionalForm]}, {0.8, 
          FormBox["0.8`", TraditionalForm]}, {0.8500000000000001, 
          FormBox["\"\"", TraditionalForm]}, {0.9, 
          FormBox["0.9`", TraditionalForm]}, {0.9500000000000001, 
          FormBox["\"\"", TraditionalForm]}, {1, 
          FormBox["1", TraditionalForm]}, {1.05, 
          FormBox["\"\"", TraditionalForm]}}, None}, {{{0, 
          FormBox["0", TraditionalForm]}, {10, 
          FormBox["10", TraditionalForm]}, {20, 
          FormBox["20", TraditionalForm]}, {30, 
          FormBox["30", TraditionalForm]}, {40, 
          FormBox["40", TraditionalForm]}, {50, 
          FormBox["50", TraditionalForm]}, {60, 
          FormBox["60", TraditionalForm]}}, None}},
     FrameTicksStyle->Directive[19],
     ImageSize->Large,
     PlotRange->{{-3.5, 62}, {0.5, 1}},
     PlotRangeClipping->True,
     PlotRangePadding->{Automatic, Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{0.47, 0.23}, {0.82, 0.55}]}, 
     {GrayLevel[1], EdgeForm[None], 
      GraphicsGroupBox[{RectangleBox[{0.47, 0.23}, {0.82, 0.55}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {GrayLevel[0.5], LineBox[{{0, 0}, {1, 0}}]}, 
                {GrayLevel[0.5], 
                 PolygonBox[{{0.2572949016875158, 0.17633557568774194`}, {
                  0.5927050983124842, -0.285316954888546}, {
                  0.5927050983124842, 0.285316954888546}, {
                  0.2572949016875158, -0.17633557568774194`}, {0.8, 0.}}], 
                 PolygonBox[{{0.5463525491562421, 0.142658477444273}, {
                  0.3786474508437579, 0.08816778784387097}, {
                  0.3786474508437579, -0.08816778784387097}, {
                  0.5463525491562421, -0.142658477444273}, {0.65, 
                  0.}}]}}], {0.08, 0.08}, {Left, Bottom}, {1, 1}], InsetBox[
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(f\\), \\(3\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 0.58}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[0, 1, 0], Dashing[0.09], LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[0, 1, 0], 
                 PolygonBox[{{0.75, -0.25}, {0.5, 0.4330127018922193}, {
                  0.25, -0.25}}]}}], {0.08, 1.24}, {Left, Bottom}, {1, 1}], 
             InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2, \
3\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 1.74}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {GrayLevel[0], Dashing[0.06], LineBox[{{0, 0}, {1, 0}}], 
                {GrayLevel[0], 
                 RectangleBox[{0.25, -0.25}, {0.75, 0.25}]}}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(5, \
3\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[1, 0, 0], Dashing[0.1], LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[1, 0, 0], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQrdAwj8f+8nP7rxFOa27OWWX/9P7+1x/8nttfkGJT
/Mm+y17r79Nndyue2cdFlbIonz9k/61ph2pi1FP7Q/uMV1w/ftyeAQye2K/y
iXhRte00VP0j+/8hLsJ8+efsdz+6ySJ87YH9sfQfU+Qvn7fvtPL5djP4Hpy/
htXEyIXvNlw9xLwbcPNEfvVtsfW+CrcPov4y3D1mDg0ackkX4e498P/Qs8bI
C3D/QMy7AKUZGNDk96Pp349m/n40+/ejuW8/mvv3o/lvP5r/96OFz3608NuP
Fr770cJ/P1r87EeLP6h5L+D+BQCgQOQq
                  "]]}}], {0.08, 3.56}, {Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(3\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 4.0600000000000005`}, {-1, 0},
               Automatic, {1, 0}]}}, {}},
          AspectRatio->0.9142857142857144,
          
          PlotRange->{{-0.1, 2.26}, {-0.1, 
           4.739999999999999}}], {0.47, 0.23}, {
         Left, Bottom}, {0.35, 0.32}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Large,
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.5305381056916914`*^9, {3.530538162501771*^9, 3.5305381929418135`*^9}, 
   3.5306220911467676`*^9, 3.530622293429556*^9, {3.5306223788050985`*^9, 
   3.530622403090389*^9}, {3.5306224869447565`*^9, 3.530622511463088*^9}, 
   3.5306236643391256`*^9, 3.53124151180327*^9, 3.5314898936416335`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fig. 3", "Subsection",
 CellChangeTimes->{{3.5273433720530715`*^9, 3.5273433755382633`*^9}, {
  3.531489947590578*^9, 3.531489954357942*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figv4e", "=", 
  RowBox[{"ShowLegend", "[", 
   RowBox[{
    RowBox[{"ErrorListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"fig4", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"j", "+", "1"}], ";;", 
                RowBox[{"j", "+", "7"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
            RowBox[{"ErrorBar", "[", 
             RowBox[{
              RowBox[{"fig4", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ";;", 
                 RowBox[{"j", "+", "7"}]}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "9", ",", "17", ",", "25", ",", "33"}], "}"}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", "62"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", ".25"}], ",", "1.23"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<% centrality\>\"", ",", "19", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<best est./\!\(\*SubsuperscriptBox[\(v\), \(4\), \
\(rms\)]\)\>\"", ",", "19", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "cor"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"marcas", "[", ".037", "]"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ylabel", "[", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "10", ",", "2"}], "]"}], ",", "None"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"centr", ",", "None"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "19", "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(4\)]\)\>\"", ",", "20"}],
            "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(6, 4\)]\)\>\"", ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(2, 4\)]\)\>\"", ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"StringForm", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(4\)]\)\!\(\*SubsuperscriptBox[\(``\[Epsilon]\), \(2\), \(2\)]\)\>\"", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<and\>\"", ",", "14"}], "]"}]}], "]"}], ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "5", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubsuperscriptBox[\(\[Epsilon]\), \(2\), \(2\)]\)\>\"", 
            ",", "20"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{".579", ",", ".20"}], "}"}]}], ",", 
      RowBox[{"LegendSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{".35", ",", ".415"}], "}"}]}], ",", 
      RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendBorder", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendTextSpace", "\[Rule]", "2.5"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.530282222753087*^9, 3.530282240396422*^9}, 
   3.530282722108751*^9, {3.53028278118684*^9, 3.530282792488445*^9}, {
   3.530282891553527*^9, 3.530282970793642*^9}, 3.530283046959584*^9, {
   3.53028316548376*^9, 3.5302831908280582`*^9}, {3.5304587856086216`*^9, 
   3.5304588734086432`*^9}, {3.5304589205163374`*^9, 3.530459049217699*^9}, 
   3.5304590861378107`*^9, {3.530459116304536*^9, 3.5304591391818447`*^9}, {
   3.5304592416887074`*^9, 3.5304592453169155`*^9}, {3.5304593129167814`*^9, 
   3.5304593339669857`*^9}, {3.5304609288422074`*^9, 3.530461021797524*^9}, {
   3.530461067734152*^9, 3.530461072405419*^9}, {3.530461153772073*^9, 
   3.5304611540440884`*^9}, {3.530461185094864*^9, 3.530461185319877*^9}, {
   3.5305347651626053`*^9, 3.5305347771612773`*^9}, {3.5305348473082376`*^9, 
   3.5305348974630976`*^9}, {3.5305373592788105`*^9, 
   3.5305373598928437`*^9}, {3.5305374316157894`*^9, 3.530537433712885*^9}, 
   3.5305375014024663`*^9, {3.5305375819108324`*^9, 3.5305375844699745`*^9}, {
   3.5305377036411285`*^9, 3.5305378152512856`*^9}, {3.5305381575917645`*^9, 
   3.5305381920918126`*^9}, {3.530538296761959*^9, 3.5305383383320174`*^9}, {
   3.53053837596207*^9, 3.5305385006022444`*^9}, {3.530538555152321*^9, 
   3.5305385877923665`*^9}, {3.5305386474824505`*^9, 3.5305386622724705`*^9}, 
   3.530538737552576*^9, {3.5306226151053324`*^9, 3.5306226167474265`*^9}, {
   3.530622691837364*^9, 3.53062297196218*^9}, {3.530623079215482*^9, 
   3.5306232328584776`*^9}, 3.530623269597458*^9, {3.531489909303489*^9, 
   3.53148993415384*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQBmIQDQPzvwTk8Hg/tofwRBx2ndjS8Of9Ayhfz4HhoVXq
QZtLUL6lw1tNrubMS9P2g7kNjg4TivU3syw8COW7OcSViMVtfL4Tyvd2qJkd
bxfLOwvCZ/ixX7F43WsNwSdQ83gcHq2ITz70D2aftkNd+7UZpwQvQPgN5g43
ThRlOD0NgPAPODjsueigbs9xAGLeAVeHxfdELFIDNkD5Xg6RAQ8da4QKoeb9
sE/0UdK4vukelC/lME+gye3s0jtQ8w0cHhq0nTp7/TKUb+XQHNPw2cZpC8Q8
ByeHGS1pn+rmHIPy3R0CWEqOeZafgPJ9HLIOV64+ybxnPyw81997m3D2+HN4
eNrqHuhpvfoCHp6PE44uOZXzCh6eNzdHtVcpvrGHhWejzMQrj7Re2sPCs11S
SYuN46k9LDwV69utyy4/sofZJ/MuvucR42m4ff+4ku9s3X8Fbl/aCdXkU7/u
wu0LUHt9eI3UI7h9Xg3LTLMZH8Dty4+Q3b9c5g7cvqOqTns3eh23BwDbq6xg

      "], {{{}, {}, 
        {RGBColor[1, 0, 0], Dashing[0.02], 
         LineBox[{1, 2, 3, 4, 5, 6, 
          7}], {{LineBox[{{0., 0.6548810485200045}, {0., 
            0.5509413459562029}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.6548810485200045}], 
             Offset[{-1.5, 0}, {0., 0.6548810485200045}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.5509413459562029}], 
             Offset[{-1.5, 0}, {0., 0.5509413459562029}]}]}, {
           LineBox[{{5., 0.5880704348023625}, {5., 0.47051997996828476`}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.5880704348023625}], 
             Offset[{-1.5, 0}, {5., 0.5880704348023625}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.47051997996828476`}], 
             Offset[{-1.5, 0}, {5., 0.47051997996828476`}]}]}, {
           LineBox[{{15., 0.35997782743681644`}, {15., 
            0.20993860944027726`}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.35997782743681644`}], 
             Offset[{-1.5, 0}, {15., 0.35997782743681644`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.20993860944027726`}], 
             Offset[{-1.5, 0}, {15., 0.20993860944027726`}]}]}, {
           LineBox[{{25., 0.05932206806319204}, {
            25., -0.10389613541363435`}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.05932206806319204}], 
             Offset[{-1.5, 0}, {25., 0.05932206806319204}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., -0.10389613541363435`}], 
             Offset[{-1.5, 0}, {25., -0.10389613541363435`}]}]}, {
           LineBox[{{35., -0.05762550858641441}, {35., -0.2178272721235201}}],
            LineBox[{
            Offset[{1.5, 0}, {35., -0.05762550858641441}], 
             Offset[{-1.5, 0}, {35., -0.05762550858641441}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., -0.2178272721235201}], 
             Offset[{-1.5, 0}, {35., -0.2178272721235201}]}]}, {
           LineBox[{{45., -0.020378015408337155`}, {
            45., -0.18200518899579393`}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., -0.020378015408337155`}], 
             Offset[{-1.5, 0}, {45., -0.020378015408337155`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., -0.18200518899579393`}], 
             Offset[{-1.5, 0}, {45., -0.18200518899579393`}]}]}, {
           LineBox[{{55., 0.0561552027835477}, {55., -0.10703841378966315`}}],
            LineBox[{
            Offset[{1.5, 0}, {55., 0.0561552027835477}], 
             Offset[{-1.5, 0}, {55., 0.0561552027835477}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., -0.10703841378966315`}], 
             Offset[{-1.5, 0}, {55., -0.10703841378966315`}]}]}}}, 
        {GrayLevel[0], Dashing[0.006], 
         LineBox[{8, 9, 10, 11, 12, 13, 
          14}], {{LineBox[{{-1.5, 0.676635819709037}, {-1.5, 
            0.577553595870417}}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.676635819709037}], 
             Offset[{-1.5, 0}, {-1.5, 0.676635819709037}]}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.577553595870417}], 
             Offset[{-1.5, 0}, {-1.5, 0.577553595870417}]}]}, {
           LineBox[{{3.5, 0.5897176433980252}, {3.5, 0.472479458365129}}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.5897176433980252}], 
             Offset[{-1.5, 0}, {3.5, 0.5897176433980252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.472479458365129}], 
             Offset[{-1.5, 0}, {3.5, 0.472479458365129}]}]}, {
           LineBox[{{13.5, 0.32758802702869855`}, {13.5, 
            0.17458377407272702`}}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.32758802702869855`}], 
             Offset[{-1.5, 0}, {13.5, 0.32758802702869855`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.17458377407272702`}], 
             Offset[{-1.5, 0}, {13.5, 0.17458377407272702`}]}]}, {
           LineBox[{{23.5, 0.08268079346684128}, {
            23.5, -0.08061834906307096}}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.08268079346684128}], 
             Offset[{-1.5, 0}, {23.5, 0.08268079346684128}]}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, -0.08061834906307096}], 
             Offset[{-1.5, 0}, {23.5, -0.08061834906307096}]}]}, {
           LineBox[{{33.5, -0.044882929249101866`}, {
            33.5, -0.2056204089287731}}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, -0.044882929249101866`}], 
             Offset[{-1.5, 0}, {33.5, -0.044882929249101866`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, -0.2056204089287731}], 
             Offset[{-1.5, 0}, {33.5, -0.2056204089287731}]}]}, {
           LineBox[{{43.5, 0.017591334666702194`}, {
            43.5, -0.14504480716994061`}}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.017591334666702194`}], 
             Offset[{-1.5, 0}, {43.5, 0.017591334666702194`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, -0.14504480716994061`}], 
             Offset[{-1.5, 0}, {43.5, -0.14504480716994061`}]}]}, {
           LineBox[{{53.5, 0.08581625930061768}, {
            53.5, -0.07748021998586882}}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.08581625930061768}], 
             Offset[{-1.5, 0}, {53.5, 0.08581625930061768}]}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, -0.07748021998586882}], 
             Offset[{-1.5, 0}, {53.5, -0.07748021998586882}]}]}}}, 
        {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
         LineBox[{15, 16, 17, 18, 19, 20, 
          21}], {{LineBox[{{1.5, 0.5425293379327262}, {1.5, 
            0.41680177243664684`}}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.5425293379327262}], 
             Offset[{-1.5, 0}, {1.5, 0.5425293379327262}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.41680177243664684`}], 
             Offset[{-1.5, 0}, {1.5, 0.41680177243664684`}]}]}, {
           LineBox[{{6.5, 0.5129097944960979}, {6.5, 0.38232969001534106`}}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.5129097944960979}], 
             Offset[{-1.5, 0}, {6.5, 0.5129097944960979}]}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.38232969001534106`}], 
             Offset[{-1.5, 0}, {6.5, 0.38232969001534106`}]}]}, {
           LineBox[{{16.5, 0.3838473886032372}, {16.5, 
            0.23624585743238213`}}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.3838473886032372}], 
             Offset[{-1.5, 0}, {16.5, 0.3838473886032372}]}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.23624585743238213`}], 
             Offset[{-1.5, 0}, {16.5, 0.23624585743238213`}]}]}, {
           LineBox[{{26.5, 0.0020026172353568433`}, {
            26.5, -0.1602740433381607}}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.0020026172353568433`}], 
             Offset[{-1.5, 0}, {26.5, 0.0020026172353568433`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, -0.1602740433381607}], 
             Offset[{-1.5, 0}, {26.5, -0.1602740433381607}]}]}, {
           LineBox[{{36.5, -0.09754913834312279}, {
            36.5, -0.2557526125258652}}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, -0.09754913834312279}], 
             Offset[{-1.5, 0}, {36.5, -0.09754913834312279}]}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, -0.2557526125258652}], 
             Offset[{-1.5, 0}, {36.5, -0.2557526125258652}]}]}, {
           LineBox[{{46.5, -0.11247376985858085`}, {
            46.5, -0.2698070031153802}}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, -0.11247376985858085`}], 
             Offset[{-1.5, 0}, {46.5, -0.11247376985858085`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, -0.2698070031153802}], 
             Offset[{-1.5, 0}, {46.5, -0.2698070031153802}]}]}, {
           LineBox[{{56.5, -0.028760937236045336`}, {
            56.5, -0.19010465641509572`}}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, -0.028760937236045336`}], 
             Offset[{-1.5, 0}, {56.5, -0.028760937236045336`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, -0.19010465641509572`}], 
             Offset[{-1.5, 0}, {56.5, -0.19010465641509572`}]}]}}}, 
        {RGBColor[0, 0, 1], Thickness[Large], 
         LineBox[{22, 23, 24, 25, 26, 27, 
          28}], {{LineBox[{{0., 0.7796979915272074}, {0., 
            0.7065818571719865}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7796979915272074}], 
             Offset[{-1.5, 0}, {0., 0.7796979915272074}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7065818571719865}], 
             Offset[{-1.5, 0}, {0., 0.7065818571719865}]}]}, {
           LineBox[{{5., 0.8085386578244372}, {5., 0.7435906583218258}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8085386578244372}], 
             Offset[{-1.5, 0}, {5., 0.8085386578244372}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.7435906583218258}], 
             Offset[{-1.5, 0}, {5., 0.7435906583218258}]}]}, {
           LineBox[{{15., 0.8517519186286611}, {15., 0.7998085249030966}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.8517519186286611}], 
             Offset[{-1.5, 0}, {15., 0.8517519186286611}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.7998085249030966}], 
             Offset[{-1.5, 0}, {15., 0.7998085249030966}]}]}, {
           LineBox[{{25., 0.8976380789525353}, {25., 0.860535414173152}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.8976380789525353}], 
             Offset[{-1.5, 0}, {25., 0.8976380789525353}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.860535414173152}], 
             Offset[{-1.5, 0}, {25., 0.860535414173152}]}]}, {
           LineBox[{{35., 0.817629654968065}, {35., 0.7553405735506341}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.817629654968065}], 
             Offset[{-1.5, 0}, {35., 0.817629654968065}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.7553405735506341}], 
             Offset[{-1.5, 0}, {35., 0.7553405735506341}]}]}, {
           LineBox[{{45., 0.7036105397976062}, {45., 0.6108484642067009}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7036105397976062}], 
             Offset[{-1.5, 0}, {45., 0.7036105397976062}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.6108484642067009}], 
             Offset[{-1.5, 0}, {45., 0.6108484642067009}]}]}, {
           LineBox[{{55., 0.6417029095295741}, {55., 0.5349235176786244}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.6417029095295741}], 
             Offset[{-1.5, 0}, {55., 0.6417029095295741}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.5349235176786244}], 
             Offset[{-1.5, 0}, {55., 0.5349235176786244}]}]}}}, 
        {GrayLevel[0.5], 
         LineBox[{29, 30, 31, 32, 33, 34, 
          35}], {{LineBox[{{0., 0.28900972935284386`}, {0., 
            0.13298031913643527`}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.28900972935284386`}], 
             Offset[{-1.5, 0}, {0., 0.28900972935284386`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.13298031913643527`}], 
             Offset[{-1.5, 0}, {0., 0.13298031913643527`}]}]}, {
           LineBox[{{5., 0.3972688355291124}, {5., 0.2511333121865874}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.3972688355291124}], 
             Offset[{-1.5, 0}, {5., 0.3972688355291124}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.2511333121865874}], 
             Offset[{-1.5, 0}, {5., 0.2511333121865874}]}]}, {
           LineBox[{{15., 0.5321654316829473}, {15., 0.4046986522247856}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.5321654316829473}], 
             Offset[{-1.5, 0}, {15., 0.5321654316829473}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.4046986522247856}], 
             Offset[{-1.5, 0}, {15., 0.4046986522247856}]}]}, {
           LineBox[{{25., 0.621271437382453}, {25., 0.5102409807034549}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.621271437382453}], 
             Offset[{-1.5, 0}, {25., 0.621271437382453}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.5102409807034549}], 
             Offset[{-1.5, 0}, {25., 0.5102409807034549}]}]}, {
           LineBox[{{35., 0.561396291887647}, {35., 0.43895009175250466`}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.561396291887647}], 
             Offset[{-1.5, 0}, {35., 0.561396291887647}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.43895009175250466`}], 
             Offset[{-1.5, 0}, {35., 0.43895009175250466`}]}]}, {
           LineBox[{{45., 0.5051451786875252}, {45., 0.3733527778466345}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.5051451786875252}], 
             Offset[{-1.5, 0}, {45., 0.5051451786875252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.3733527778466345}], 
             Offset[{-1.5, 0}, {45., 0.3733527778466345}]}]}, {
           LineBox[{{55., 0.2609130647888688}, {55., 0.10302091312274211`}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.2609130647888688}], 
             Offset[{-1.5, 0}, {55., 0.2609130647888688}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.10302091312274211`}], 
             Offset[{-1.5, 0}, {55., 0.10302091312274211`}]}]}}}}, {
        {RGBColor[1, 0, 0], Dashing[0.02], {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 1, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{0., 0.6548810485200045}, {0., 0.5509413459562029}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.6548810485200045}], 
             Offset[{-1.5, 0}, {0., 0.6548810485200045}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.5509413459562029}], 
             Offset[{-1.5, 0}, {0., 0.5509413459562029}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 2, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{5., 0.5880704348023625}, {5., 0.47051997996828476`}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.5880704348023625}], 
             Offset[{-1.5, 0}, {5., 0.5880704348023625}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.47051997996828476`}], 
             Offset[{-1.5, 0}, {5., 0.47051997996828476`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 3, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{15., 0.35997782743681644`}, {15., 
            0.20993860944027726`}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.35997782743681644`}], 
             Offset[{-1.5, 0}, {15., 0.35997782743681644`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.20993860944027726`}], 
             Offset[{-1.5, 0}, {15., 0.20993860944027726`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 4, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{25., 0.05932206806319204}, {
            25., -0.10389613541363435`}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.05932206806319204}], 
             Offset[{-1.5, 0}, {25., 0.05932206806319204}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., -0.10389613541363435`}], 
             Offset[{-1.5, 0}, {25., -0.10389613541363435`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 5, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{35., -0.05762550858641441}, {35., -0.2178272721235201}}],
            LineBox[{
            Offset[{1.5, 0}, {35., -0.05762550858641441}], 
             Offset[{-1.5, 0}, {35., -0.05762550858641441}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., -0.2178272721235201}], 
             Offset[{-1.5, 0}, {35., -0.2178272721235201}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 6, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{45., -0.020378015408337155`}, {
            45., -0.18200518899579393`}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., -0.020378015408337155`}], 
             Offset[{-1.5, 0}, {45., -0.020378015408337155`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., -0.18200518899579393`}], 
             Offset[{-1.5, 0}, {45., -0.18200518899579393`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 7, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{55., 0.0561552027835477}, {55., -0.10703841378966315`}}],
            LineBox[{
            Offset[{1.5, 0}, {55., 0.0561552027835477}], 
             Offset[{-1.5, 0}, {55., 0.0561552027835477}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., -0.10703841378966315`}], 
             Offset[{-1.5, 0}, {55., -0.10703841378966315`}]}]}}}, 
        {GrayLevel[0], Dashing[0.006], {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 8, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{-1.5, 0.676635819709037}, {-1.5, 0.577553595870417}}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.676635819709037}], 
             Offset[{-1.5, 0}, {-1.5, 0.676635819709037}]}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.577553595870417}], 
             Offset[{-1.5, 0}, {-1.5, 0.577553595870417}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 9, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{3.5, 0.5897176433980252}, {3.5, 0.472479458365129}}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.5897176433980252}], 
             Offset[{-1.5, 0}, {3.5, 0.5897176433980252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.472479458365129}], 
             Offset[{-1.5, 0}, {3.5, 0.472479458365129}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 10, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{13.5, 0.32758802702869855`}, {13.5, 
            0.17458377407272702`}}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.32758802702869855`}], 
             Offset[{-1.5, 0}, {13.5, 0.32758802702869855`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.17458377407272702`}], 
             Offset[{-1.5, 0}, {13.5, 0.17458377407272702`}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 11, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{23.5, 0.08268079346684128}, {
            23.5, -0.08061834906307096}}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.08268079346684128}], 
             Offset[{-1.5, 0}, {23.5, 0.08268079346684128}]}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, -0.08061834906307096}], 
             Offset[{-1.5, 0}, {23.5, -0.08061834906307096}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 12, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{33.5, -0.044882929249101866`}, {
            33.5, -0.2056204089287731}}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, -0.044882929249101866`}], 
             Offset[{-1.5, 0}, {33.5, -0.044882929249101866`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, -0.2056204089287731}], 
             Offset[{-1.5, 0}, {33.5, -0.2056204089287731}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 13, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{43.5, 0.017591334666702194`}, {
            43.5, -0.14504480716994061`}}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.017591334666702194`}], 
             Offset[{-1.5, 0}, {43.5, 0.017591334666702194`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, -0.14504480716994061`}], 
             Offset[{-1.5, 0}, {43.5, -0.14504480716994061`}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 14, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{53.5, 0.08581625930061768}, {
            53.5, -0.07748021998586882}}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.08581625930061768}], 
             Offset[{-1.5, 0}, {53.5, 0.08581625930061768}]}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, -0.07748021998586882}], 
             Offset[{-1.5, 0}, {53.5, -0.07748021998586882}]}]}}}, 
        {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 15, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{1.5, 0.5425293379327262}, {1.5, 0.41680177243664684`}}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.5425293379327262}], 
             Offset[{-1.5, 0}, {1.5, 0.5425293379327262}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.41680177243664684`}], 
             Offset[{-1.5, 0}, {1.5, 0.41680177243664684`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 16, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{6.5, 0.5129097944960979}, {6.5, 0.38232969001534106`}}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.5129097944960979}], 
             Offset[{-1.5, 0}, {6.5, 0.5129097944960979}]}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.38232969001534106`}], 
             Offset[{-1.5, 0}, {6.5, 0.38232969001534106`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 17, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{16.5, 0.3838473886032372}, {16.5, 
            0.23624585743238213`}}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.3838473886032372}], 
             Offset[{-1.5, 0}, {16.5, 0.3838473886032372}]}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.23624585743238213`}], 
             Offset[{-1.5, 0}, {16.5, 0.23624585743238213`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 18, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{26.5, 0.0020026172353568433`}, {
            26.5, -0.1602740433381607}}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.0020026172353568433`}], 
             Offset[{-1.5, 0}, {26.5, 0.0020026172353568433`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, -0.1602740433381607}], 
             Offset[{-1.5, 0}, {26.5, -0.1602740433381607}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 19, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{36.5, -0.09754913834312279}, {
            36.5, -0.2557526125258652}}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, -0.09754913834312279}], 
             Offset[{-1.5, 0}, {36.5, -0.09754913834312279}]}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, -0.2557526125258652}], 
             Offset[{-1.5, 0}, {36.5, -0.2557526125258652}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 20, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{46.5, -0.11247376985858085`}, {
            46.5, -0.2698070031153802}}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, -0.11247376985858085`}], 
             Offset[{-1.5, 0}, {46.5, -0.11247376985858085`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, -0.2698070031153802}], 
             Offset[{-1.5, 0}, {46.5, -0.2698070031153802}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 21, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{56.5, -0.028760937236045336`}, {
            56.5, -0.19010465641509572`}}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, -0.028760937236045336`}], 
             Offset[{-1.5, 0}, {56.5, -0.028760937236045336`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, -0.19010465641509572`}], 
             Offset[{-1.5, 0}, {56.5, -0.19010465641509572`}]}]}}}, 
        {RGBColor[0, 0, 1], Thickness[Large], {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 22, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{0., 0.7796979915272074}, {0., 0.7065818571719865}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7796979915272074}], 
             Offset[{-1.5, 0}, {0., 0.7796979915272074}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7065818571719865}], 
             Offset[{-1.5, 0}, {0., 0.7065818571719865}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 23, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{5., 0.8085386578244372}, {5., 0.7435906583218258}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8085386578244372}], 
             Offset[{-1.5, 0}, {5., 0.8085386578244372}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.7435906583218258}], 
             Offset[{-1.5, 0}, {5., 0.7435906583218258}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 24, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{15., 0.8517519186286611}, {15., 0.7998085249030966}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.8517519186286611}], 
             Offset[{-1.5, 0}, {15., 0.8517519186286611}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.7998085249030966}], 
             Offset[{-1.5, 0}, {15., 0.7998085249030966}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 25, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{25., 0.8976380789525353}, {25., 0.860535414173152}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.8976380789525353}], 
             Offset[{-1.5, 0}, {25., 0.8976380789525353}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.860535414173152}], 
             Offset[{-1.5, 0}, {25., 0.860535414173152}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 26, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{35., 0.817629654968065}, {35., 0.7553405735506341}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.817629654968065}], 
             Offset[{-1.5, 0}, {35., 0.817629654968065}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.7553405735506341}], 
             Offset[{-1.5, 0}, {35., 0.7553405735506341}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 27, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{45., 0.7036105397976062}, {45., 0.6108484642067009}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7036105397976062}], 
             Offset[{-1.5, 0}, {45., 0.7036105397976062}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.6108484642067009}], 
             Offset[{-1.5, 0}, {45., 0.6108484642067009}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 28, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{55., 0.6417029095295741}, {55., 0.5349235176786244}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.6417029095295741}], 
             Offset[{-1.5, 0}, {55., 0.6417029095295741}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.5349235176786244}], 
             Offset[{-1.5, 0}, {55., 0.5349235176786244}]}]}}}, 
        {GrayLevel[0.5], {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 29, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{0., 0.28900972935284386`}, {0., 0.13298031913643527`}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.28900972935284386`}], 
             Offset[{-1.5, 0}, {0., 0.28900972935284386`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.13298031913643527`}], 
             Offset[{-1.5, 0}, {0., 0.13298031913643527`}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 30, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{5., 0.3972688355291124}, {5., 0.2511333121865874}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.3972688355291124}], 
             Offset[{-1.5, 0}, {5., 0.3972688355291124}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.2511333121865874}], 
             Offset[{-1.5, 0}, {5., 0.2511333121865874}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 31, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{15., 0.5321654316829473}, {15., 0.4046986522247856}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.5321654316829473}], 
             Offset[{-1.5, 0}, {15., 0.5321654316829473}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.4046986522247856}], 
             Offset[{-1.5, 0}, {15., 0.4046986522247856}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 32, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{25., 0.621271437382453}, {25., 0.5102409807034549}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.621271437382453}], 
             Offset[{-1.5, 0}, {25., 0.621271437382453}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.5102409807034549}], 
             Offset[{-1.5, 0}, {25., 0.5102409807034549}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 33, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{35., 0.561396291887647}, {35., 0.43895009175250466`}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.561396291887647}], 
             Offset[{-1.5, 0}, {35., 0.561396291887647}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.43895009175250466`}], 
             Offset[{-1.5, 0}, {35., 0.43895009175250466`}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 34, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{45., 0.5051451786875252}, {45., 0.3733527778466345}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.5051451786875252}], 
             Offset[{-1.5, 0}, {45., 0.5051451786875252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.3733527778466345}], 
             Offset[{-1.5, 0}, {45., 0.3733527778466345}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 35, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{55., 0.2609130647888688}, {55., 0.10302091312274211`}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.2609130647888688}], 
             Offset[{-1.5, 0}, {55., 0.2609130647888688}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.10302091312274211`}], 
             Offset[{-1.5, 0}, {55., 0.10302091312274211`}]}]}}}, {}}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->None,
     AxesOrigin->{0, 0},
     Frame->True,
     FrameLabel->{
       FormBox[
        StyleBox[
        "\"% centrality\"", 19, FontFamily -> "Times", StripOnInput -> False],
         TraditionalForm], 
       FormBox[
        StyleBox[
        "\"best est./\\!\\(\\*SubsuperscriptBox[\\(v\\), \\(4\\), \
\\(rms\\)]\\)\"", 19, FontFamily -> "Times", StripOnInput -> False], 
        TraditionalForm]},
     FrameTicks->{{{{-0.2, 
          FormBox[
           RowBox[{"-", "0.2`"}], TraditionalForm]}, {-0.1, 
          FormBox["\"\"", TraditionalForm]}, {0, 
          FormBox["0", TraditionalForm]}, {0.1, 
          FormBox["\"\"", TraditionalForm]}, {0.2, 
          FormBox["0.2`", TraditionalForm]}, {0.30000000000000004`, 
          FormBox["\"\"", TraditionalForm]}, {0.4, 
          FormBox["0.4`", TraditionalForm]}, {0.5, 
          FormBox["\"\"", TraditionalForm]}, {0.6000000000000001, 
          FormBox["0.6000000000000001`", TraditionalForm]}, {
         0.7000000000000001, 
          FormBox["\"\"", TraditionalForm]}, {0.8, 
          FormBox["0.8`", TraditionalForm]}, {0.9, 
          FormBox["\"\"", TraditionalForm]}, {1, 
          FormBox["1", TraditionalForm]}, {1.1, 
          FormBox["\"\"", TraditionalForm]}}, None}, {{{0, 
          FormBox["0", TraditionalForm]}, {10, 
          FormBox["10", TraditionalForm]}, {20, 
          FormBox["20", TraditionalForm]}, {30, 
          FormBox["30", TraditionalForm]}, {40, 
          FormBox["40", TraditionalForm]}, {50, 
          FormBox["50", TraditionalForm]}, {60, 
          FormBox["60", TraditionalForm]}}, None}},
     FrameTicksStyle->Directive[19],
     ImageSize->Large,
     PlotRange->{{-3.5, 62}, {-0.25, 1.23}},
     PlotRangeClipping->True,
     PlotRangePadding->{Automatic, Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{0.579, 0.2}, {0.9289999999999999, 0.615}]}, 
     {GrayLevel[1], EdgeForm[None], 
      GraphicsGroupBox[{
        RectangleBox[{0.579, 0.2}, {0.9289999999999999, 0.615}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {GrayLevel[0.5], LineBox[{{0, 0}, {1, 0}}]}, 
                {GrayLevel[0.5], 
                 PolygonBox[{{0.2572949016875158, 0.17633557568774194`}, {
                  0.5927050983124842, -0.285316954888546}, {
                  0.5927050983124842, 0.285316954888546}, {
                  0.2572949016875158, -0.17633557568774194`}, {0.8, 0.}}], 
                 PolygonBox[{{0.5463525491562421, 0.142658477444273}, {
                  0.3786474508437579, 0.08816778784387097}, {
                  0.3786474508437579, -0.08816778784387097}, {
                  0.5463525491562421, -0.142658477444273}, {0.65, 
                  0.}}]}}], {0.08, 0.08}, {Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[Epsilon]\\), \\(2\
\\), \\(2\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 0.58}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[0, 0, 1], Thickness[Large], 
                LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[0, 0, 1], 
                 PolygonBox[{{0.5, 0.25}, {0.25, 0.}, {0.5, -0.25}, {0.75, 
                  0.}}]}}], {0.08, 1.24}, {Left, Bottom}, {1, 1}], InsetBox[
              StyleBox[
               
               InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(4\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(\\!\\(TraditionalForm\\`\\*StyleBox[\
\\\"\\\\\\\"and\\\\\\\"\\\", 14, Rule[StripOnInput, False]]\\)\[Epsilon]\\), \
\\(2\\), \\(2\\)]\\)\"\>",
                StringForm[
                "\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(4\)]\)\!\(\*SubsuperscriptBox[\(``\[Epsilon]\), \(2\), \(2\)]\)", 
                 Style["and", 14]],
                Editable->False],
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 1.74}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[0, 1, 0], Dashing[0.09], LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[0, 1, 0], 
                 PolygonBox[{{0.75, -0.25}, {0.5, 0.4330127018922193}, {
                  0.25, -0.25}}]}}], {0.08, 2.4}, {Left, Bottom}, {1, 1}], 
             InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2, \
4\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {GrayLevel[0], Dashing[0.06], LineBox[{{0, 0}, {1, 0}}], 
                {GrayLevel[0], 
                 RectangleBox[{0.25, -0.25}, {0.75, 0.25}]}}], {0.08, 3.56}, {
              Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(6, \
4\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 4.0600000000000005`}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[1, 0, 0], Dashing[0.1], LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[1, 0, 0], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQrdAwj8f+8nP7rxFOa27OWWX/9P7+1x/8nttfkGJT
/Mm+y17r79Nndyue2cdFlbIonz9k/61ph2pi1FP7Q/uMV1w/ftyeAQye2K/y
iXhRte00VP0j+/8hLsJ8+efsdz+6ySJ87YH9sfQfU+Qvn7fvtPL5djP4Hpy/
htXEyIXvNlw9xLwbcPNEfvVtsfW+CrcPov4y3D1mDg0ackkX4e498P/Qs8bI
C3D/QMy7AKUZGNDk96Pp349m/n40+/ejuW8/mvv3o/lvP5r/96OFz3608NuP
Fr770cJ/P1r87EeLP6h5L+D+BQCgQOQq
                  "]]}}], {0.08, 4.72}, {Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(4\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 5.22}, {-1, 0}, 
              Automatic, {1, 0}]}}, {}},
          AspectRatio->1.1857142857142857`,
          
          PlotRange->{{-0.1, 3.76}, {-0.1, 
           5.8999999999999995`}}], {0.579, 0.2}, {
         Left, Bottom}, {0.35, 0.415}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Large,
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.530538502382247*^9, {3.530538561132329*^9, 3.530538588772368*^9}, {
   3.5305386483324513`*^9, 3.530538663132472*^9}, 3.530538738682578*^9, {
   3.5306227537657146`*^9, 3.530622792113781*^9}, {3.530622862230568*^9, 
   3.5306229730982337`*^9}, {3.5306230800075274`*^9, 3.530623233652523*^9}, 
   3.5306232705695114`*^9, 3.5306234648718777`*^9, 3.5306235041738367`*^9, 
   3.530624645250394*^9, 3.5312415164532766`*^9, 3.5314899351308966`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"Fig", ".", " ", "4"}], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.5273433720530715`*^9, 3.5273433755382633`*^9}, {
  3.5286461201240625`*^9, 3.5286461201240625`*^9}, {3.531489957691126*^9, 
  3.531489960052249*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figv5e", "=", 
  RowBox[{"ShowLegend", "[", 
   RowBox[{
    RowBox[{"ErrorListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"fig4", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"j", "+", "1"}], ";;", 
                RowBox[{"j", "+", "7"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
            RowBox[{"ErrorBar", "[", 
             RowBox[{
              RowBox[{"fig4", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ";;", 
                 RowBox[{"j", "+", "7"}]}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "9", ",", "17", ",", "25", ",", "33"}], "}"}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "62"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", ".29"}], ",", "1.19"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<% centrality\>\"", ",", "19", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<best est./\!\(\*SubsuperscriptBox[\(v\), \(5\), \
\(rms\)]\)\>\"", ",", "19", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "cor"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"marcas", "[", ".037", "]"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ylabel", "[", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "10", ",", "2"}], "]"}], ",", "None"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"centr", ",", "None"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"FrameTicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "19", "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(5\)]\)\>\"", ",", "20"}],
            "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(7, 5\)]\)\>\"", ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(2, 5\)]\)\>\"", ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"StringForm", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(5\)]\)\!\(\*SubscriptBox[\(``\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(3\)]\)\>\"", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<and\>\"", ",", "14"}], "]"}]}], "]"}], ",", 
            "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"legenda", "[", 
           RowBox[{"[", "5", "]"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \(3\)]\)\>\"", ",", "20"}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{".52", ",", ".25"}], "}"}]}], ",", 
      RowBox[{"LegendSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{".35", ",", ".36"}], "}"}]}], ",", 
      RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendBorder", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendTextSpace", "\[Rule]", "3.1"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.530282222753087*^9, 3.530282240396422*^9}, 
   3.530282722108751*^9, {3.53028278118684*^9, 3.530282792488445*^9}, {
   3.530282891553527*^9, 3.530282970793642*^9}, 3.530283046959584*^9, {
   3.53028316548376*^9, 3.5302831908280582`*^9}, {3.5304587856086216`*^9, 
   3.5304588734086432`*^9}, {3.5304589205163374`*^9, 3.530459049217699*^9}, 
   3.5304590861378107`*^9, {3.530459116304536*^9, 3.5304591391818447`*^9}, {
   3.5304592416887074`*^9, 3.5304592453169155`*^9}, {3.5304593129167814`*^9, 
   3.5304593339669857`*^9}, {3.5304609288422074`*^9, 3.530461021797524*^9}, {
   3.530461067734152*^9, 3.530461072405419*^9}, {3.530461153772073*^9, 
   3.5304611540440884`*^9}, {3.530461185094864*^9, 3.530461185319877*^9}, {
   3.5305347651626053`*^9, 3.5305347771612773`*^9}, {3.5305348473082376`*^9, 
   3.5305348974630976`*^9}, {3.5305373592788105`*^9, 
   3.5305373598928437`*^9}, {3.5305374316157894`*^9, 3.530537433712885*^9}, 
   3.5305375014024663`*^9, {3.5305375819108324`*^9, 3.5305375844699745`*^9}, {
   3.5305377036411285`*^9, 3.5305378152512856`*^9}, {3.5305381575917645`*^9, 
   3.5305381920918126`*^9}, {3.530538296761959*^9, 3.5305383383320174`*^9}, {
   3.53053837596207*^9, 3.5305385006022444`*^9}, {3.530538555152321*^9, 
   3.5305385877923665`*^9}, {3.5305386474824505`*^9, 
   3.5305386622724705`*^9}, {3.53053870443253*^9, 3.530538749702593*^9}, {
   3.5305392486032915`*^9, 3.5305392929433537`*^9}, {3.5305393391434183`*^9, 
   3.5305394270935416`*^9}, {3.5305394675735984`*^9, 3.530539485543624*^9}, {
   3.530623333727775*^9, 3.530623419702717*^9}, {3.5306238975685697`*^9, 
   3.5306239663440504`*^9}, 3.530624001558817*^9, {3.53062404280611*^9, 
   3.530624110314766*^9}, {3.53148996478051*^9, 3.5314899975761175`*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQBmIQDQPzvwTk8Hg/tofwRBx2ndjS8Of9Ayhfz4HhoVXq
QZtLUL6lw1tNrubMS9P2g7kNjg4TivU3syw8COW7OcSViMVtfL4Tyvd2qJkd
bxfLOwvCZ/ixX7F43WsNwSdQ83gcHq2ITz70D2aftkNd+7UZpwQvQPgN5g43
ThRlOD0NgPAPODjsueigbs9xAGLeAVeHxfdELFIDNkD5Xg6RAQ8da4QKoeb9
sE/0UdK4vukelC/lME+gye3s0jtQ8w0cHhq0nTp7/TKUb+XQHNPw2cZpC8Q8
ByeHGS1pn+rmHIPy3R0CWEqOeZafgPJ9HLIOV64+ybxnPyw81997m3D2+HN4
eNrqHuhpvfoCHp6PE44uOZXzCh6eNzdHtVcpvrGHhWejzMQrj7Re2sPCs11S
SYuN46k9LDwV69utyy4/sofZJ/MuvucR42m4ff+4ku9s3X8Fbl/aCdXkU7/u
wu0LUHt9eI3UI7h9Xg3LTLMZH8Dty4+Q3b9c5g7cvqOqTns3eh23BwDbq6xg

      "], {{{}, {}, 
        {RGBColor[1, 0, 0], Dashing[0.02], 
         LineBox[{1, 2, 3, 4, 5, 6, 
          7}], {{LineBox[{{0., 0.6548810485200045}, {0., 
            0.5509413459562029}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.6548810485200045}], 
             Offset[{-1.5, 0}, {0., 0.6548810485200045}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.5509413459562029}], 
             Offset[{-1.5, 0}, {0., 0.5509413459562029}]}]}, {
           LineBox[{{5., 0.5880704348023625}, {5., 0.47051997996828476`}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.5880704348023625}], 
             Offset[{-1.5, 0}, {5., 0.5880704348023625}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.47051997996828476`}], 
             Offset[{-1.5, 0}, {5., 0.47051997996828476`}]}]}, {
           LineBox[{{15., 0.35997782743681644`}, {15., 
            0.20993860944027726`}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.35997782743681644`}], 
             Offset[{-1.5, 0}, {15., 0.35997782743681644`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.20993860944027726`}], 
             Offset[{-1.5, 0}, {15., 0.20993860944027726`}]}]}, {
           LineBox[{{25., 0.05932206806319204}, {
            25., -0.10389613541363435`}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.05932206806319204}], 
             Offset[{-1.5, 0}, {25., 0.05932206806319204}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., -0.10389613541363435`}], 
             Offset[{-1.5, 0}, {25., -0.10389613541363435`}]}]}, {
           LineBox[{{35., -0.05762550858641441}, {35., -0.2178272721235201}}],
            LineBox[{
            Offset[{1.5, 0}, {35., -0.05762550858641441}], 
             Offset[{-1.5, 0}, {35., -0.05762550858641441}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., -0.2178272721235201}], 
             Offset[{-1.5, 0}, {35., -0.2178272721235201}]}]}, {
           LineBox[{{45., -0.020378015408337155`}, {
            45., -0.18200518899579393`}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., -0.020378015408337155`}], 
             Offset[{-1.5, 0}, {45., -0.020378015408337155`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., -0.18200518899579393`}], 
             Offset[{-1.5, 0}, {45., -0.18200518899579393`}]}]}, {
           LineBox[{{55., 0.0561552027835477}, {55., -0.10703841378966315`}}],
            LineBox[{
            Offset[{1.5, 0}, {55., 0.0561552027835477}], 
             Offset[{-1.5, 0}, {55., 0.0561552027835477}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., -0.10703841378966315`}], 
             Offset[{-1.5, 0}, {55., -0.10703841378966315`}]}]}}}, 
        {GrayLevel[0], Dashing[0.006], 
         LineBox[{8, 9, 10, 11, 12, 13, 
          14}], {{LineBox[{{-1.5, 0.676635819709037}, {-1.5, 
            0.577553595870417}}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.676635819709037}], 
             Offset[{-1.5, 0}, {-1.5, 0.676635819709037}]}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.577553595870417}], 
             Offset[{-1.5, 0}, {-1.5, 0.577553595870417}]}]}, {
           LineBox[{{3.5, 0.5897176433980252}, {3.5, 0.472479458365129}}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.5897176433980252}], 
             Offset[{-1.5, 0}, {3.5, 0.5897176433980252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.472479458365129}], 
             Offset[{-1.5, 0}, {3.5, 0.472479458365129}]}]}, {
           LineBox[{{13.5, 0.32758802702869855`}, {13.5, 
            0.17458377407272702`}}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.32758802702869855`}], 
             Offset[{-1.5, 0}, {13.5, 0.32758802702869855`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.17458377407272702`}], 
             Offset[{-1.5, 0}, {13.5, 0.17458377407272702`}]}]}, {
           LineBox[{{23.5, 0.08268079346684128}, {
            23.5, -0.08061834906307096}}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.08268079346684128}], 
             Offset[{-1.5, 0}, {23.5, 0.08268079346684128}]}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, -0.08061834906307096}], 
             Offset[{-1.5, 0}, {23.5, -0.08061834906307096}]}]}, {
           LineBox[{{33.5, -0.044882929249101866`}, {
            33.5, -0.2056204089287731}}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, -0.044882929249101866`}], 
             Offset[{-1.5, 0}, {33.5, -0.044882929249101866`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, -0.2056204089287731}], 
             Offset[{-1.5, 0}, {33.5, -0.2056204089287731}]}]}, {
           LineBox[{{43.5, 0.017591334666702194`}, {
            43.5, -0.14504480716994061`}}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.017591334666702194`}], 
             Offset[{-1.5, 0}, {43.5, 0.017591334666702194`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, -0.14504480716994061`}], 
             Offset[{-1.5, 0}, {43.5, -0.14504480716994061`}]}]}, {
           LineBox[{{53.5, 0.08581625930061768}, {
            53.5, -0.07748021998586882}}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.08581625930061768}], 
             Offset[{-1.5, 0}, {53.5, 0.08581625930061768}]}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, -0.07748021998586882}], 
             Offset[{-1.5, 0}, {53.5, -0.07748021998586882}]}]}}}, 
        {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
         LineBox[{15, 16, 17, 18, 19, 20, 
          21}], {{LineBox[{{1.5, 0.5425293379327262}, {1.5, 
            0.41680177243664684`}}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.5425293379327262}], 
             Offset[{-1.5, 0}, {1.5, 0.5425293379327262}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.41680177243664684`}], 
             Offset[{-1.5, 0}, {1.5, 0.41680177243664684`}]}]}, {
           LineBox[{{6.5, 0.5129097944960979}, {6.5, 0.38232969001534106`}}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.5129097944960979}], 
             Offset[{-1.5, 0}, {6.5, 0.5129097944960979}]}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.38232969001534106`}], 
             Offset[{-1.5, 0}, {6.5, 0.38232969001534106`}]}]}, {
           LineBox[{{16.5, 0.3838473886032372}, {16.5, 
            0.23624585743238213`}}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.3838473886032372}], 
             Offset[{-1.5, 0}, {16.5, 0.3838473886032372}]}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.23624585743238213`}], 
             Offset[{-1.5, 0}, {16.5, 0.23624585743238213`}]}]}, {
           LineBox[{{26.5, 0.0020026172353568433`}, {
            26.5, -0.1602740433381607}}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.0020026172353568433`}], 
             Offset[{-1.5, 0}, {26.5, 0.0020026172353568433`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, -0.1602740433381607}], 
             Offset[{-1.5, 0}, {26.5, -0.1602740433381607}]}]}, {
           LineBox[{{36.5, -0.09754913834312279}, {
            36.5, -0.2557526125258652}}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, -0.09754913834312279}], 
             Offset[{-1.5, 0}, {36.5, -0.09754913834312279}]}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, -0.2557526125258652}], 
             Offset[{-1.5, 0}, {36.5, -0.2557526125258652}]}]}, {
           LineBox[{{46.5, -0.11247376985858085`}, {
            46.5, -0.2698070031153802}}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, -0.11247376985858085`}], 
             Offset[{-1.5, 0}, {46.5, -0.11247376985858085`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, -0.2698070031153802}], 
             Offset[{-1.5, 0}, {46.5, -0.2698070031153802}]}]}, {
           LineBox[{{56.5, -0.028760937236045336`}, {
            56.5, -0.19010465641509572`}}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, -0.028760937236045336`}], 
             Offset[{-1.5, 0}, {56.5, -0.028760937236045336`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, -0.19010465641509572`}], 
             Offset[{-1.5, 0}, {56.5, -0.19010465641509572`}]}]}}}, 
        {RGBColor[0, 0, 1], Thickness[Large], 
         LineBox[{22, 23, 24, 25, 26, 27, 
          28}], {{LineBox[{{0., 0.7796979915272074}, {0., 
            0.7065818571719865}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7796979915272074}], 
             Offset[{-1.5, 0}, {0., 0.7796979915272074}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7065818571719865}], 
             Offset[{-1.5, 0}, {0., 0.7065818571719865}]}]}, {
           LineBox[{{5., 0.8085386578244372}, {5., 0.7435906583218258}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8085386578244372}], 
             Offset[{-1.5, 0}, {5., 0.8085386578244372}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.7435906583218258}], 
             Offset[{-1.5, 0}, {5., 0.7435906583218258}]}]}, {
           LineBox[{{15., 0.8517519186286611}, {15., 0.7998085249030966}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.8517519186286611}], 
             Offset[{-1.5, 0}, {15., 0.8517519186286611}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.7998085249030966}], 
             Offset[{-1.5, 0}, {15., 0.7998085249030966}]}]}, {
           LineBox[{{25., 0.8976380789525353}, {25., 0.860535414173152}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.8976380789525353}], 
             Offset[{-1.5, 0}, {25., 0.8976380789525353}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.860535414173152}], 
             Offset[{-1.5, 0}, {25., 0.860535414173152}]}]}, {
           LineBox[{{35., 0.817629654968065}, {35., 0.7553405735506341}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.817629654968065}], 
             Offset[{-1.5, 0}, {35., 0.817629654968065}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.7553405735506341}], 
             Offset[{-1.5, 0}, {35., 0.7553405735506341}]}]}, {
           LineBox[{{45., 0.7036105397976062}, {45., 0.6108484642067009}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7036105397976062}], 
             Offset[{-1.5, 0}, {45., 0.7036105397976062}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.6108484642067009}], 
             Offset[{-1.5, 0}, {45., 0.6108484642067009}]}]}, {
           LineBox[{{55., 0.6417029095295741}, {55., 0.5349235176786244}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.6417029095295741}], 
             Offset[{-1.5, 0}, {55., 0.6417029095295741}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.5349235176786244}], 
             Offset[{-1.5, 0}, {55., 0.5349235176786244}]}]}}}, 
        {GrayLevel[0.5], 
         LineBox[{29, 30, 31, 32, 33, 34, 
          35}], {{LineBox[{{0., 0.28900972935284386`}, {0., 
            0.13298031913643527`}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.28900972935284386`}], 
             Offset[{-1.5, 0}, {0., 0.28900972935284386`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.13298031913643527`}], 
             Offset[{-1.5, 0}, {0., 0.13298031913643527`}]}]}, {
           LineBox[{{5., 0.3972688355291124}, {5., 0.2511333121865874}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.3972688355291124}], 
             Offset[{-1.5, 0}, {5., 0.3972688355291124}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.2511333121865874}], 
             Offset[{-1.5, 0}, {5., 0.2511333121865874}]}]}, {
           LineBox[{{15., 0.5321654316829473}, {15., 0.4046986522247856}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.5321654316829473}], 
             Offset[{-1.5, 0}, {15., 0.5321654316829473}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.4046986522247856}], 
             Offset[{-1.5, 0}, {15., 0.4046986522247856}]}]}, {
           LineBox[{{25., 0.621271437382453}, {25., 0.5102409807034549}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.621271437382453}], 
             Offset[{-1.5, 0}, {25., 0.621271437382453}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.5102409807034549}], 
             Offset[{-1.5, 0}, {25., 0.5102409807034549}]}]}, {
           LineBox[{{35., 0.561396291887647}, {35., 0.43895009175250466`}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.561396291887647}], 
             Offset[{-1.5, 0}, {35., 0.561396291887647}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.43895009175250466`}], 
             Offset[{-1.5, 0}, {35., 0.43895009175250466`}]}]}, {
           LineBox[{{45., 0.5051451786875252}, {45., 0.3733527778466345}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.5051451786875252}], 
             Offset[{-1.5, 0}, {45., 0.5051451786875252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.3733527778466345}], 
             Offset[{-1.5, 0}, {45., 0.3733527778466345}]}]}, {
           LineBox[{{55., 0.2609130647888688}, {55., 0.10302091312274211`}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.2609130647888688}], 
             Offset[{-1.5, 0}, {55., 0.2609130647888688}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.10302091312274211`}], 
             Offset[{-1.5, 0}, {55., 0.10302091312274211`}]}]}}}}, {
        {RGBColor[1, 0, 0], Dashing[0.02], {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 1, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{0., 0.6548810485200045}, {0., 0.5509413459562029}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.6548810485200045}], 
             Offset[{-1.5, 0}, {0., 0.6548810485200045}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.5509413459562029}], 
             Offset[{-1.5, 0}, {0., 0.5509413459562029}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 2, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{5., 0.5880704348023625}, {5., 0.47051997996828476`}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.5880704348023625}], 
             Offset[{-1.5, 0}, {5., 0.5880704348023625}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.47051997996828476`}], 
             Offset[{-1.5, 0}, {5., 0.47051997996828476`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 3, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{15., 0.35997782743681644`}, {15., 
            0.20993860944027726`}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.35997782743681644`}], 
             Offset[{-1.5, 0}, {15., 0.35997782743681644`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.20993860944027726`}], 
             Offset[{-1.5, 0}, {15., 0.20993860944027726`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 4, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{25., 0.05932206806319204}, {
            25., -0.10389613541363435`}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.05932206806319204}], 
             Offset[{-1.5, 0}, {25., 0.05932206806319204}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., -0.10389613541363435`}], 
             Offset[{-1.5, 0}, {25., -0.10389613541363435`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 5, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{35., -0.05762550858641441}, {35., -0.2178272721235201}}],
            LineBox[{
            Offset[{1.5, 0}, {35., -0.05762550858641441}], 
             Offset[{-1.5, 0}, {35., -0.05762550858641441}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., -0.2178272721235201}], 
             Offset[{-1.5, 0}, {35., -0.2178272721235201}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 6, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{45., -0.020378015408337155`}, {
            45., -0.18200518899579393`}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., -0.020378015408337155`}], 
             Offset[{-1.5, 0}, {45., -0.020378015408337155`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., -0.18200518899579393`}], 
             Offset[{-1.5, 0}, {45., -0.18200518899579393`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[1, 0, 0], Dashing[0.02], 
             PolygonBox[
              NCache[{{Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
                Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {-
                 Sin[Rational[1, 30] Pi], Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Cos[Rational[2, 15] Pi], Sin[Rational[2, 15] Pi]}, {-
                 Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {-1, 
                0}, {-Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {-
                 Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[-1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Rational[1, 4] (1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-
                 Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Sin[Rational[1, 30] Pi], -Cos[Rational[1, 30] Pi]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 2], Rational[-1, 2] 3^Rational[1, 2]}, {
                Sin[Rational[7, 30] Pi], -Cos[Rational[7, 30] Pi]}, {
                Rational[1, 4] (1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi]}, {
                Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi]}, {1, 
                0}}, {{0.9781476007338057, 0.20791169081775931`}, {
                0.9135454576426009, 0.40673664307580015`}, {
                0.8090169943749475, 0.5877852522924731}, {0.6691306063588582, 
                0.7431448254773942}, {0.5, 0.8660254037844386}, {
                0.30901699437494745`, 0.9510565162951535}, {
                0.10452846326765346`, 
                0.9945218953682733}, {-0.10452846326765346`, 
                0.9945218953682733}, {-0.30901699437494745`, 
                0.9510565162951535}, {-0.5, 
                0.8660254037844386}, {-0.6691306063588582, 
                0.7431448254773942}, {-0.8090169943749475, 
                0.5877852522924731}, {-0.9135454576426009, 
                0.40673664307580015`}, {-0.9781476007338057, 
                0.20791169081775931`}, {-1, 
                0}, {-0.9781476007338057, -0.20791169081775931`}, \
{-0.9135454576426009, -0.40673664307580015`}, {-0.8090169943749475, \
-0.5877852522924731}, {-0.6691306063588582, -0.7431448254773942}, {-0.5, \
-0.8660254037844386}, {-0.30901699437494745`, -0.9510565162951535}, \
{-0.10452846326765346`, -0.9945218953682733}, {
                0.10452846326765346`, -0.9945218953682733}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.5, -0.8660254037844386}, {
                0.6691306063588582, -0.7431448254773942}, {
                0.8090169943749475, -0.5877852522924731}, {
                0.9135454576426009, -0.40673664307580015`}, {
                0.9781476007338057, -0.20791169081775931`}, {1, 0}}]]}], 7, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{55., 0.0561552027835477}, {55., -0.10703841378966315`}}],
            LineBox[{
            Offset[{1.5, 0}, {55., 0.0561552027835477}], 
             Offset[{-1.5, 0}, {55., 0.0561552027835477}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., -0.10703841378966315`}], 
             Offset[{-1.5, 0}, {55., -0.10703841378966315`}]}]}}}, 
        {GrayLevel[0], Dashing[0.006], {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 8, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{-1.5, 0.676635819709037}, {-1.5, 0.577553595870417}}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.676635819709037}], 
             Offset[{-1.5, 0}, {-1.5, 0.676635819709037}]}], 
           LineBox[{
            Offset[{1.5, 0}, {-1.5, 0.577553595870417}], 
             Offset[{-1.5, 0}, {-1.5, 0.577553595870417}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 9, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{3.5, 0.5897176433980252}, {3.5, 0.472479458365129}}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.5897176433980252}], 
             Offset[{-1.5, 0}, {3.5, 0.5897176433980252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3.5, 0.472479458365129}], 
             Offset[{-1.5, 0}, {3.5, 0.472479458365129}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 10, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{13.5, 0.32758802702869855`}, {13.5, 
            0.17458377407272702`}}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.32758802702869855`}], 
             Offset[{-1.5, 0}, {13.5, 0.32758802702869855`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {13.5, 0.17458377407272702`}], 
             Offset[{-1.5, 0}, {13.5, 0.17458377407272702`}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 11, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{23.5, 0.08268079346684128}, {
            23.5, -0.08061834906307096}}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, 0.08268079346684128}], 
             Offset[{-1.5, 0}, {23.5, 0.08268079346684128}]}], 
           LineBox[{
            Offset[{1.5, 0}, {23.5, -0.08061834906307096}], 
             Offset[{-1.5, 0}, {23.5, -0.08061834906307096}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 12, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{33.5, -0.044882929249101866`}, {
            33.5, -0.2056204089287731}}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, -0.044882929249101866`}], 
             Offset[{-1.5, 0}, {33.5, -0.044882929249101866`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {33.5, -0.2056204089287731}], 
             Offset[{-1.5, 0}, {33.5, -0.2056204089287731}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 13, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{43.5, 0.017591334666702194`}, {
            43.5, -0.14504480716994061`}}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, 0.017591334666702194`}], 
             Offset[{-1.5, 0}, {43.5, 0.017591334666702194`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {43.5, -0.14504480716994061`}], 
             Offset[{-1.5, 0}, {43.5, -0.14504480716994061`}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0], Dashing[0.006], RectangleBox[{0, 0}]}], 14, 
           Automatic, Scaled[{0.037, 0.037}]], {
           LineBox[{{53.5, 0.08581625930061768}, {
            53.5, -0.07748021998586882}}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, 0.08581625930061768}], 
             Offset[{-1.5, 0}, {53.5, 0.08581625930061768}]}], 
           LineBox[{
            Offset[{1.5, 0}, {53.5, -0.07748021998586882}], 
             Offset[{-1.5, 0}, {53.5, -0.07748021998586882}]}]}}}, 
        {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 15, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{1.5, 0.5425293379327262}, {1.5, 0.41680177243664684`}}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.5425293379327262}], 
             Offset[{-1.5, 0}, {1.5, 0.5425293379327262}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1.5, 0.41680177243664684`}], 
             Offset[{-1.5, 0}, {1.5, 0.41680177243664684`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 16, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{6.5, 0.5129097944960979}, {6.5, 0.38232969001534106`}}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.5129097944960979}], 
             Offset[{-1.5, 0}, {6.5, 0.5129097944960979}]}], 
           LineBox[{
            Offset[{1.5, 0}, {6.5, 0.38232969001534106`}], 
             Offset[{-1.5, 0}, {6.5, 0.38232969001534106`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 17, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{16.5, 0.3838473886032372}, {16.5, 
            0.23624585743238213`}}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.3838473886032372}], 
             Offset[{-1.5, 0}, {16.5, 0.3838473886032372}]}], 
           LineBox[{
            Offset[{1.5, 0}, {16.5, 0.23624585743238213`}], 
             Offset[{-1.5, 0}, {16.5, 0.23624585743238213`}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 18, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{26.5, 0.0020026172353568433`}, {
            26.5, -0.1602740433381607}}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, 0.0020026172353568433`}], 
             Offset[{-1.5, 0}, {26.5, 0.0020026172353568433`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {26.5, -0.1602740433381607}], 
             Offset[{-1.5, 0}, {26.5, -0.1602740433381607}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 19, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{36.5, -0.09754913834312279}, {
            36.5, -0.2557526125258652}}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, -0.09754913834312279}], 
             Offset[{-1.5, 0}, {36.5, -0.09754913834312279}]}], 
           LineBox[{
            Offset[{1.5, 0}, {36.5, -0.2557526125258652}], 
             Offset[{-1.5, 0}, {36.5, -0.2557526125258652}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 20, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{46.5, -0.11247376985858085`}, {
            46.5, -0.2698070031153802}}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, -0.11247376985858085`}], 
             Offset[{-1.5, 0}, {46.5, -0.11247376985858085`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {46.5, -0.2698070031153802}], 
             Offset[{-1.5, 0}, {46.5, -0.2698070031153802}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 1, 0], Dashing[{0, Small, Small, Small}], 
             PolygonBox[
              NCache[{{1, 0}, {0, 3^Rational[1, 2]}, {-1, 0}}, {{1, 0}, {
                0, 1.7320508075688772`}, {-1, 0}}]]}], 21, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{56.5, -0.028760937236045336`}, {
            56.5, -0.19010465641509572`}}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, -0.028760937236045336`}], 
             Offset[{-1.5, 0}, {56.5, -0.028760937236045336`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {56.5, -0.19010465641509572`}], 
             Offset[{-1.5, 0}, {56.5, -0.19010465641509572`}]}]}}}, 
        {RGBColor[0, 0, 1], Thickness[Large], {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 22, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{0., 0.7796979915272074}, {0., 0.7065818571719865}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7796979915272074}], 
             Offset[{-1.5, 0}, {0., 0.7796979915272074}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.7065818571719865}], 
             Offset[{-1.5, 0}, {0., 0.7065818571719865}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 23, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{5., 0.8085386578244372}, {5., 0.7435906583218258}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.8085386578244372}], 
             Offset[{-1.5, 0}, {5., 0.8085386578244372}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.7435906583218258}], 
             Offset[{-1.5, 0}, {5., 0.7435906583218258}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 24, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{15., 0.8517519186286611}, {15., 0.7998085249030966}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.8517519186286611}], 
             Offset[{-1.5, 0}, {15., 0.8517519186286611}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.7998085249030966}], 
             Offset[{-1.5, 0}, {15., 0.7998085249030966}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 25, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{25., 0.8976380789525353}, {25., 0.860535414173152}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.8976380789525353}], 
             Offset[{-1.5, 0}, {25., 0.8976380789525353}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.860535414173152}], 
             Offset[{-1.5, 0}, {25., 0.860535414173152}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 26, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{35., 0.817629654968065}, {35., 0.7553405735506341}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.817629654968065}], 
             Offset[{-1.5, 0}, {35., 0.817629654968065}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.7553405735506341}], 
             Offset[{-1.5, 0}, {35., 0.7553405735506341}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 27, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{45., 0.7036105397976062}, {45., 0.6108484642067009}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.7036105397976062}], 
             Offset[{-1.5, 0}, {45., 0.7036105397976062}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.6108484642067009}], 
             Offset[{-1.5, 0}, {45., 0.6108484642067009}]}]}}, {InsetBox[
           GraphicsBox[
            {RGBColor[0, 0, 1], Thickness[Large], 
             PolygonBox[{{0, 1}, {-1, 0}, {0, -1}, {1, 0}}]}], 28, Automatic, 
           Scaled[{0.037, 0.037}]], {
           LineBox[{{55., 0.6417029095295741}, {55., 0.5349235176786244}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.6417029095295741}], 
             Offset[{-1.5, 0}, {55., 0.6417029095295741}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.5349235176786244}], 
             Offset[{-1.5, 0}, {55., 0.5349235176786244}]}]}}}, 
        {GrayLevel[0.5], {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 29, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{0., 0.28900972935284386`}, {0., 0.13298031913643527`}}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.28900972935284386`}], 
             Offset[{-1.5, 0}, {0., 0.28900972935284386`}]}], 
           LineBox[{
            Offset[{1.5, 0}, {0., 0.13298031913643527`}], 
             Offset[{-1.5, 0}, {0., 0.13298031913643527`}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 30, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{5., 0.3972688355291124}, {5., 0.2511333121865874}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.3972688355291124}], 
             Offset[{-1.5, 0}, {5., 0.3972688355291124}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 0.2511333121865874}], 
             Offset[{-1.5, 0}, {5., 0.2511333121865874}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 31, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{15., 0.5321654316829473}, {15., 0.4046986522247856}}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.5321654316829473}], 
             Offset[{-1.5, 0}, {15., 0.5321654316829473}]}], 
           LineBox[{
            Offset[{1.5, 0}, {15., 0.4046986522247856}], 
             Offset[{-1.5, 0}, {15., 0.4046986522247856}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 32, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{25., 0.621271437382453}, {25., 0.5102409807034549}}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.621271437382453}], 
             Offset[{-1.5, 0}, {25., 0.621271437382453}]}], 
           LineBox[{
            Offset[{1.5, 0}, {25., 0.5102409807034549}], 
             Offset[{-1.5, 0}, {25., 0.5102409807034549}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 33, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{35., 0.561396291887647}, {35., 0.43895009175250466`}}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.561396291887647}], 
             Offset[{-1.5, 0}, {35., 0.561396291887647}]}], 
           LineBox[{
            Offset[{1.5, 0}, {35., 0.43895009175250466`}], 
             Offset[{-1.5, 0}, {35., 0.43895009175250466`}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 34, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{45., 0.5051451786875252}, {45., 0.3733527778466345}}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.5051451786875252}], 
             Offset[{-1.5, 0}, {45., 0.5051451786875252}]}], 
           LineBox[{
            Offset[{1.5, 0}, {45., 0.3733527778466345}], 
             Offset[{-1.5, 0}, {45., 0.3733527778466345}]}]}}, {InsetBox[
           GraphicsBox[
            {GrayLevel[0.5], 
             PolygonBox[
              NCache[{{
                Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 
                  5^Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
                Rational[1, 4] (-1 - 5^
                  Rational[1, 2]), -(Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 
                0}}, {{-0.8090169943749475, 0.5877852522924731}, {
                0.30901699437494745`, -0.9510565162951535}, {
                0.30901699437494745`, 
                0.9510565162951535}, {-0.8090169943749475, \
-0.5877852522924731}, {1, 0}}]], 
             PolygonBox[{{0.15450849718747373`, 
              0.47552825814757677`}, {-0.4045084971874737, 
              
              0.29389262614623657`}, {-0.4045084971874737, \
-0.29389262614623657`}, {0.15450849718747373`, -0.47552825814757677`}, {0.5, 
              0.}}]}], 35, Automatic, 
           Scaled[{0.055499999999999994`, 0.055499999999999994`}]], {
           LineBox[{{55., 0.2609130647888688}, {55., 0.10302091312274211`}}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.2609130647888688}], 
             Offset[{-1.5, 0}, {55., 0.2609130647888688}]}], 
           LineBox[{
            Offset[{1.5, 0}, {55., 0.10302091312274211`}], 
             Offset[{-1.5, 0}, {55., 0.10302091312274211`}]}]}}}, {}}}],
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->None,
     AxesOrigin->{0, 0},
     Frame->True,
     FrameLabel->{
       FormBox[
        StyleBox[
        "\"% centrality\"", 19, FontFamily -> "Times", StripOnInput -> False],
         TraditionalForm], 
       FormBox[
        StyleBox[
        "\"best est./\\!\\(\\*SubsuperscriptBox[\\(v\\), \\(5\\), \
\\(rms\\)]\\)\"", 19, FontFamily -> "Times", StripOnInput -> False], 
        TraditionalForm]},
     FrameTicks->{{{{-0.2, 
          FormBox[
           RowBox[{"-", "0.2`"}], TraditionalForm]}, {-0.1, 
          FormBox["\"\"", TraditionalForm]}, {0, 
          FormBox["0", TraditionalForm]}, {0.1, 
          FormBox["\"\"", TraditionalForm]}, {0.2, 
          FormBox["0.2`", TraditionalForm]}, {0.30000000000000004`, 
          FormBox["\"\"", TraditionalForm]}, {0.4, 
          FormBox["0.4`", TraditionalForm]}, {0.5, 
          FormBox["\"\"", TraditionalForm]}, {0.6000000000000001, 
          FormBox["0.6000000000000001`", TraditionalForm]}, {
         0.7000000000000001, 
          FormBox["\"\"", TraditionalForm]}, {0.8, 
          FormBox["0.8`", TraditionalForm]}, {0.9, 
          FormBox["\"\"", TraditionalForm]}, {1, 
          FormBox["1", TraditionalForm]}, {1.1, 
          FormBox["\"\"", TraditionalForm]}}, None}, {{{0, 
          FormBox["0", TraditionalForm]}, {10, 
          FormBox["10", TraditionalForm]}, {20, 
          FormBox["20", TraditionalForm]}, {30, 
          FormBox["30", TraditionalForm]}, {40, 
          FormBox["40", TraditionalForm]}, {50, 
          FormBox["50", TraditionalForm]}, {60, 
          FormBox["60", TraditionalForm]}}, None}},
     FrameTicksStyle->Directive[19],
     ImageSize->Large,
     PlotRange->{{-3, 62}, {-0.29, 1.19}},
     PlotRangeClipping->True,
     PlotRangePadding->{Automatic, Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], RectangleBox[{0.52, 0.25}, {0.87, 0.61}]}, 
     {GrayLevel[1], EdgeForm[None], 
      GraphicsGroupBox[{RectangleBox[{0.52, 0.25}, {0.87, 0.61}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[{
                {GrayLevel[0.5], LineBox[{{0, 0}, {1, 0}}]}, 
                {GrayLevel[0.5], 
                 PolygonBox[{{0.2572949016875158, 0.17633557568774194`}, {
                  0.5927050983124842, -0.285316954888546}, {
                  0.5927050983124842, 0.285316954888546}, {
                  0.2572949016875158, -0.17633557568774194`}, {0.8, 0.}}], 
                 PolygonBox[{{0.5463525491562421, 0.142658477444273}, {
                  0.3786474508437579, 0.08816778784387097}, {
                  0.3786474508437579, -0.08816778784387097}, {
                  0.5463525491562421, -0.142658477444273}, {0.65, 
                  0.}}]}}], {0.08, 0.08}, {Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(3\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 0.58}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[0, 0, 1], Thickness[Large], 
                LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[0, 0, 1], 
                 PolygonBox[{{0.5, 0.25}, {0.25, 0.}, {0.5, -0.25}, {0.75, 
                  0.}}]}}], {0.08, 1.24}, {Left, Bottom}, {1, 1}], InsetBox[
              StyleBox[
               
               InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\\!\\(TraditionalForm\\`\\*StyleBox[\\\"\\\
\\\\\"and\\\\\\\"\\\", 14, Rule[StripOnInput, False]]\\)\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(3\\)]\\)\"\>",
                StringForm[
                "\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(5\)]\)\!\(\*SubscriptBox[\(``\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(3\)]\)", 
                 Style["and", 14]],
                Editable->False],
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 1.74}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[0, 1, 0], Dashing[0.09], LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[0, 1, 0], 
                 PolygonBox[{{0.75, -0.25}, {0.5, 0.4330127018922193}, {
                  0.25, -0.25}}]}}], {0.08, 2.4}, {Left, Bottom}, {1, 1}], 
             InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2, \
5\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {GrayLevel[0], Dashing[0.06], LineBox[{{0, 0}, {1, 0}}], 
                {GrayLevel[0], 
                 RectangleBox[{0.25, -0.25}, {0.75, 0.25}]}}], {0.08, 3.56}, {
              Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(7, \
5\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 4.0600000000000005`}, {-1, 0},
               Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {RGBColor[1, 0, 0], Dashing[0.1], LineBox[{{0, 0}, {1, 0}}], 
                {RGBColor[1, 0, 0], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQrdAwj8f+8nP7rxFOa27OWWX/9P7+1x/8nttfkGJT
/Mm+y17r79Nndyue2cdFlbIonz9k/61ph2pi1FP7Q/uMV1w/ftyeAQye2K/y
iXhRte00VP0j+/8hLsJ8+efsdz+6ySJ87YH9sfQfU+Qvn7fvtPL5djP4Hpy/
htXEyIXvNlw9xLwbcPNEfvVtsfW+CrcPov4y3D1mDg0ackkX4e498P/Qs8bI
C3D/QMy7AKUZGNDk96Pp349m/n40+/ejuW8/mvv3o/lvP5r/96OFz3608NuP
Fr770cJ/P1r87EeLP6h5L+D+BQCgQOQq
                  "]]}}], {0.08, 4.72}, {Left, Bottom}, {1, 1}], InsetBox[
              
              StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(5\\)]\\)\"\>",
               StripOnInput->False,
               FontSize->20], {1.2100000000000002`, 5.22}, {-1, 0}, 
              Automatic, {1, 0}]}}, {}},
          AspectRatio->1.0285714285714285`,
          
          PlotRange->{{-0.1, 4.36}, {-0.1, 
           5.8999999999999995`}}], {0.52, 0.25}, {
         Left, Bottom}, {0.35, 0.36}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Large,
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.5305392949833565`*^9, 3.53053934028342*^9, {3.530539373133466*^9, 
   3.5305394278635426`*^9}, {3.5305394686636*^9, 3.530539486393625*^9}, {
   3.53062340946626*^9, 3.5306234212158012`*^9}, 3.5306234787486157`*^9, {
   3.5306235309452724`*^9, 3.5306235599937477`*^9}, 3.530623772834476*^9, {
   3.5306238989546456`*^9, 3.5306239672841043`*^9}, 3.530624002627878*^9, {
   3.5306240526796017`*^9, 3.5306241112828217`*^9}, 3.531241525753289*^9, {
   3.531489975879052*^9, 3.5314899986671762`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1228, 529},
WindowMargins->{{24, Automatic}, {Automatic, 30}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (November 13, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 490, 8, 170, "Title"],
Cell[1072, 32, 178, 4, 34, "Text"],
Cell[CellGroupData[{
Cell[1275, 40, 369, 6, 35, "Input"],
Cell[1647, 48, 2507, 35, 35, "Output"]
}, Open  ]],
Cell[4169, 86, 159, 2, 58, "Input"],
Cell[CellGroupData[{
Cell[4353, 92, 231, 3, 88, "Section"],
Cell[4587, 97, 1056, 29, 102, "Input"],
Cell[5646, 128, 13175, 360, 476, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18858, 493, 123, 2, 88, "Section"],
Cell[CellGroupData[{
Cell[19006, 499, 196, 3, 46, "Subsection"],
Cell[CellGroupData[{
Cell[19227, 506, 6361, 153, 234, "Input"],
Cell[25591, 661, 70120, 1255, 468, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95760, 1922, 328, 5, 46, "Subsection"],
Cell[CellGroupData[{
Cell[96113, 1931, 5912, 142, 212, "Input"],
Cell[102028, 2075, 70697, 1264, 468, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172774, 3345, 147, 2, 46, "Subsection"],
Cell[CellGroupData[{
Cell[172946, 3351, 6658, 158, 220, "Input"],
Cell[179607, 3511, 79519, 1449, 481, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[259175, 4966, 278, 5, 46, "Subsection"],
Cell[CellGroupData[{
Cell[259478, 4975, 6898, 162, 212, "Input"],
Cell[266379, 5139, 79636, 1450, 478, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/fig1.dat <==
%	best est	err
eps_2
0	0.8193590967022383	0.026834214890638426
5	0.8852046817706486	0.017670020624412232
15	0.9501242839744314	0.007941559689207778
25	0.9672514045842837	0.00526025638764498
35	0.9664774454403892	0.005382455480717212
45	0.9628417865737136	0.00595517448010767
55	0.9370052047310155	0.009962993041019552
eps_4,2
-1.5	0.8281878991298028	0.025646549830257222
3.5	0.8878382168606964	0.017288768104089337
13.5	0.9364881020103781	0.010042094289666629
23.5	0.954698305541343	0.007230170745346669
33.5	0.9530136720602362	0.007492576046633996
43.5	0.9454580094023116	0.008663776018629442
53.5	0.9084986043333042	0.01425850313837352
eps_2&eps_4,2
1.5	0.8342348649473892	0.024825757364530854
6.5	0.8946852573071941	0.0162922331840785
16.5	0.9507116894452166	0.007850392828587799
26.5	0.9674725334786152	0.0052253247561473625
36.5	0.9665907839858054	0.005364566763937803
46.5	0.9628427434431871	0.005955024030100856
56.5	0.9387449162309779	0.009696548646540418
f2
0	0.7539314858997772	0.035238956671733004
5	0.8345360612070946	0.02478471799600574
15	0.9301930738030338	0.011001543962030836
25	0.9523347677180656	0.00759819390708225
35	0.9514659015013804	0.007733254532639953
45	0.9466547856293561	0.008478885625138124
55	0.9252393044363969	0.011752017329332655

==> anc/fig2.dat <==
%	best est	err
eps_3
0	0.7738334019903955	0.03275636218897876
5	0.8016705485683313	0.029175409499951534
15	0.8481122697504927	0.02291951446016035
25	0.8686413371671954	0.0200419069389926
35	0.8401661102161581	0.024014871514429145
45	0.7824546725025394	0.031660853989807274
55	0.6666738789187026	0.0453601359878539
eps_5,3
-1.5	0.822210849440608	0.02645198413397323
3.5	0.8338037727795827	0.0248844698694059
13.5	0.8060878136068359	0.028595542217426773
23.5	0.8377748812337749	0.024342477795803077
33.5	0.7722090530769116	0.03296140998634044
43.5	0.6782876419384469	0.044084763072337066
53.5	0.5710965842320506	0.05501951526548047
eps_2,3
1.5	0.7109270694660993	0.04038250850876277
6.5	0.7431163877943658	0.03656092339318604
16.5	0.8225096366217697	0.02641185974486098
26.5	0.8428981281955091	0.02363943317889083
36.5	0.8418972619301017	0.023777115312491007
46.5	0.8038709627148121	0.028886952994706047
56.5	0.7126373550482484	0.040183715946541965
f3
0	0.5777005267869523	0.05440007277540607
5	0.608245959693092	0.051442293593862064
15	0.707777843123844	0.04074730471954738
25	0.7262471432260998	0.03858477777653295
35	0.7429487564325772	0.03658126323127414
45	0.7393661202391366	0.03701487149135246
55	0.7141720964237052	0.04000492087246432

==> anc/fig3.dat <==
%	best est	err
eps_4
0	0.7202191038756222	0.039296710168359165
5	0.7075880253824822	0.040769240843440274
15	0.4998830250471876	0.06124679341725835
25	0.20928668853771074	0.07807332811399811
35	0.039499956657612	0.08152226449330563
45	-0.0436518109518201	0.08149407625333137
55	-0.1058773944855187	0.080734363575123
eps_6,4
-1.5	0.7719918724972411	0.032988792869092405
3.5	0.7324588663363495	0.03784494386970763
13.5	0.4746309327195348	0.06325607037043722
23.5	0.2136797415496626	0.07792161374531179
33.5	0.03371505206531632	0.0815568465397448
43.5	-0.0241001089470992	0.081602234726092
53.5	-0.0797733676071562	0.08113005680045157
eps_2,4
1.5	0.6021091151937715	0.052048767730398314
6.5	0.6116390656574905	0.051104329398045975
16.5	0.4678166907691174	0.06378042987436809
26.5	0.17165799933360137	0.07924373099534097
36.5	0.04286730542650301	0.08149961820140805
46.5	-0.06913776406637033	0.08125937024329864
56.5	-0.14869050045978768	0.07984447683066524
eps4&e2^2
0	0.733335070366852	0.03774007839239675
5	0.7760380283055712	0.032477374505896064
15	0.8267164513885485	0.02584537534285523
25	0.8317359768179282	0.025165670995341595
35	0.8057437166473149	0.028640827267544217
45	0.6651081975055534	0.045530387482032725
55	0.5810906404892751	0.05407931749762727
eps_2^2
0	-0.042914691506417295	0.08149928630595318
5	0.09691138217834001	0.08088281952785216
15	0.2345996672051565	0.07715590554574332
25	0.3868793565697938	0.06942869354447515
35	0.3994664301591165	0.06862054218859606
45	0.32217837460437815	0.07317451298399745
55	0.3128778351136628	0.07365676569599254

==> anc/fig4.dat <==
%	best est	err
eps_5
0	0.6029111972381037	0.05196985128190084
5	0.5292952073853237	0.05877522741703892
15	0.28495821843854685	0.07501960899826958
25	-0.022287033675221158	0.0816091017384132
35	-0.13772639035496725	0.08010088176855285
45	-0.10119160220206555	0.0808135867937284
55	-0.025441605503057727	0.08159680828660543
eps_7,5
-1.5	0.627094707789727	0.049541111919310044
3.5	0.5310985508815771	0.0586190925164481
13.5	0.2510859005507128	0.07650212647798578
23.5	0.0010312222018851649	0.08164957126495612
33.5	-0.12525166908893748	0.08036873983983561
43.5	-0.06372673625161922	0.08131807091832141
53.5	0.004168019657374422	0.08164823964324325
eps_2,5
1.5	0.4796655551846865	0.06286378274803968
6.5	0.44761974225571943	0.06529005224037837
16.5	0.31004662301780966	0.07380076558542752
26.5	-0.07913571305140192	0.08113833028675876
36.5	-0.17665087543449398	0.0791017370913712
46.5	-0.1911403864869805	0.07866661662839966
56.5	-0.10943279682557053	0.08067185958952519
eps5&eps2eps3
0	0.743139924349597	0.03655806717761042
5	0.7760646580731315	0.03247399975130567
15	0.8257802217658788	0.025971696862782268
25	0.8790867465628437	0.018551332389691606
35	0.7864851142593495	0.03114454070871544
45	0.6572295020021536	0.04638103779545269
55	0.5883132136040993	0.053389695925474864
eps2eps3
0	0.21099502424463956	0.0780147051082043
5	0.3242010738578499	0.07306776167126253
15	0.46843204195386645	0.06373338972908084
25	0.565756209042954	0.055515228339499116
35	0.5001731918200758	0.06122310006757112
45	0.4392489782670798	0.0658962004204453
55	0.18196698895580546	0.07894607583306334
